An Improved Lower Bound for the Complex Grothendieck Constant

We prove $K_G^{\mathbb{C}}>1.35584631827168$ for the classical complex Grothendieck constant, closing more than one quarter of the gap between Davie's lower bound and Haagerup's upper bound. The numerical part of the proof is rigorously verified by interval arithmetic. The lower bound and the proof were discovered by the Odin Automatic AI Research Agent.

==> anc/README.md <==
# Complex Grothendieck Certificates

These ancillary files contain the computations accompanying *An Improved Lower
Bound for the Complex Grothendieck Constant*. They verify two results:

- **Lower-bound computation:** the matrix and Schur inequalities giving
  $K_G^{\mathbb C}>1.35584631827168$.
- **Pointwise-bound computation:** the uniform inequality giving
  $\mathcal K_*<1.35584697425050$ for the paper's restricted optimization
  problem. This is **not** an upper bound for the complex Grothendieck constant.

## Run

Use Python 3.11 and run from the directory containing this README and
the `verification/` directory:

```sh
python3 -m pip install -r verification/requirements.txt
python3 verification/verify.py
```

The command runs both computations using Arb interval arithmetic,
checks the paper's strict bounds, and tests that malformed or inconsistent
results are rejected. Success prints `VERIFIED:`; failures exit with a
nonzero status. Results and progress logs are written to a new directory
under `replay-results/`.

The computations run one at a time, with one numerical thread,
using `python-flint==0.8.0`. The full Windows test run took about 27 minutes;
the lower-bound computation alone takes seconds. No TeX, optimizer, or
saved search results are needed.

To run just one computation, use `--only lb` or `--only dual`.

## Files

```text
verification/
├── verify.py                 # runs both computations and their checks
├── requirements.txt          # Python dependency
├── check_results.py          # strict bounds and consistency checks
├── test_checks.py            # rejection of damaged results
├── test_formulas.py          # supplementary formula checks
├── computations/
│   ├── lower_bound.py        # lower-bound computation
│   ├── hermite.py            # Hermite integrals, matrices, and LDL decomposition
│   └── dual_bound.py         # pointwise-bound computation
└── data/
    ├── lower_bound.json      # exact multiplier and weight parameters
    └── dual_pair.json        # exact 180-pair dual input
```

## Paper Claims and Scripts

| Paper result | Computation | What is checked |
| --- | --- | --- |
| Proposition 4.1; Appendix A.1 | [Lower-bound computation](verification/computations/lower_bound.py), [Hermite calculations](verification/computations/hermite.py) | All 132 residual blocks and 570 positive pivots, the Schur condition, and the lower-bound ratio. |
| Proposition 5.5; Appendix A.2 | [Pointwise-bound computation](verification/computations/dual_bound.py) | Exact normalization of the 180 pairs, a gap-free cover of $[0,10^5]$, and the analytic tail bound. |
| Both computations | [Formula checks](verification/test_formulas.py) | Radial Hermite coefficients, rational-weight identities, quadrature panels, and Taylor--Bernstein formulas. |

Input decimals are treated as exact rational numbers. Arb then encloses the
integrals and matrix calculations with rigorous error bounds, using
180-digit precision for the lower-bound computation and 80-digit precision
for the pointwise-bound computation.

The operator reduction and coefficient-matching argument are proved in the
paper. These scripts verify their numerical hypotheses; they do not prove
the analytic reductions or determine the exact Grothendieck constant.


==> anc/verification/check_results.py <==
#!/usr/bin/env python3
"""Check fresh computation results against the paper's numerical claims.

These checks validate recorded inequalities and their consistency.
They do not replace the Arb recomputation performed by verify.py.
"""

from __future__ import annotations

import argparse
from fractions import Fraction
import json
from pathlib import Path
import re
from typing import Any


ROOT = Path(__file__).resolve().parents[1]
CLAIMS = {
    "LB-CERT": {
        "statement": "K_G^C > 1.35584631827168",
        "threshold": "1.35584631827168",
        "precision_digits": 180,
        "minimum_residual_pivot": "1.2259567912e-5",
        "minimum_woodbury_margin": "1.8374949151e-9",
        "maximum_mu_weight": "0.716627735168304",
        "residual_block_count": 132,
        "pivot_count": 570
    },
    "DUAL-CERT": {
        "statement": "K_* < 1.35584697425050",
        "threshold": "1.35584697425050",
        "coarse_threshold": "1.355847",
        "minimum_coarse_margin": "2.57e-8",
        "precision_digits": 80,
        "maximum_moment": 8,
        "derivative_order": 8,
        "panel_count": 600,
        "integration_cutoff": "8",
        "initial_step": "0.01",
        "maximum_relative_step": "0.2",
        "minimum_step": "1e-10",
        "atom_count": 180,
        "interval_count": 98,
        "cover_start": "0",
        "cover_end": "100000",
        "maximum_tail_square": "0.238636"
    }
}
BALL_RE = re.compile(
    r"^\[?\s*([+-]?(?:\d+(?:\.\d*)?|\.\d+)(?:[eE][+-]?\d+)?)"
    r"(?:\s*\+/-\s*([+-]?(?:\d+(?:\.\d*)?|\.\d+)(?:[eE][+-]?\d+)?))?\s*\]?$"
)


class VerificationError(ValueError):
    pass


def reject_constant(value: str) -> None:
    raise VerificationError(f"nonfinite JSON value: {value}")


def unique_object(pairs: list[tuple[str, Any]]) -> dict[str, Any]:
    result = {}
    for key, value in pairs:
        if key in result:
            raise VerificationError(f"duplicate JSON key: {key}")
        result[key] = value
    return result


def load_json(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"),
                       parse_constant=reject_constant, object_pairs_hook=unique_object)
    if not isinstance(value, dict):
        raise VerificationError(f"{path.name} must contain a JSON object")
    return value


def ball_bounds(value: object) -> tuple[Fraction, Fraction]:
    if not isinstance(value, str):
        raise VerificationError(f"expected an Arb string, received {value!r}")
    if value.strip().startswith("[") != value.strip().endswith("]"):
        raise VerificationError(f"unmatched brackets in Arb enclosure {value!r}")
    match = BALL_RE.fullmatch(value.strip())
    if match is None:
        raise VerificationError(f"cannot parse Arb enclosure {value!r}")
    midpoint = Fraction(match.group(1))
    radius = Fraction(match.group(2) or "0")
    if radius < 0:
        raise VerificationError(f"negative Arb radius in {value!r}")
    return midpoint - radius, midpoint + radius

def record_bounds(record: object, field: str) -> tuple[Fraction, Fraction]:
    if not isinstance(record, dict) or field not in record:
        raise VerificationError(f"missing interval field {field}")
    return ball_bounds(record[field])

def require(condition: bool, message: str) -> None:
    if not condition:
        raise VerificationError(message)

def intervals_overlap(
    first: tuple[Fraction, Fraction],
    second: tuple[Fraction, Fraction],
) -> bool:
    return max(first[0], second[0]) <= min(first[1], second[1])

def require_overlap(
    first: tuple[Fraction, Fraction],
    second: tuple[Fraction, Fraction],
    message: str,
) -> None:
    require(intervals_overlap(first, second), message)

def load_lb_candidate(root: Path) -> dict[str, Any]:
    payload = load_json(root / "verification/data/lower_bound.json")
    for key in ("candidate", "final"):
        if key in payload:
            payload = payload[key]
            break
    require(isinstance(payload, dict), "LB candidate payload is not an object")
    required = ("rho", "beta", "alpha", "eta", "zeta", "delta")
    require(all(key in payload for key in required), "LB candidate is missing parameters")
    beta = payload["beta"]
    zeta = payload["zeta"]
    delta = payload["delta"]
    require(isinstance(beta, list) and len(beta) == 10, "LB candidate must have ten beta values")
    require(isinstance(zeta, list) and len(zeta) == 2, "LB candidate must have two zeta values")
    require(isinstance(delta, list) and len(delta) == 2, "LB candidate must have two delta values")
    rho = Fraction(str(payload["rho"]))
    beta_values = [Fraction(str(value)) for value in beta]
    weight_values = [
        Fraction(str(payload["alpha"])),
        Fraction(str(payload["eta"])),
        *(Fraction(str(value)) for value in zeta),
        *(Fraction(str(value)) for value in delta),
    ]
    require(Fraction(0) < rho < Fraction(1), "LB rho lies outside (0,1)")
    require(all(value > 0 for value in beta_values), "LB beta is not positive")
    require(all(value > 0 for value in weight_values), "LB weight parameter is not positive")
    return {
        "rho": str(payload["rho"]),
        "beta": [str(value) for value in beta],
        "weight": {
            "alpha": str(payload["alpha"]),
            "eta": str(payload["eta"]),
            "zeta1": str(zeta[0]),
            "zeta2": str(zeta[1]),
            "delta1": str(delta[0]),
            "delta2": str(delta[1]),
        },
    }

def verify_exact_dual_input(root: Path) -> dict[str, Any]:
    payload = load_json(root / "verification/data/dual_pair.json")
    atoms = payload.get("atoms")
    require(isinstance(atoms, list), "DUAL atom list is missing")
    claim = CLAIMS["DUAL-CERT"]
    require(len(atoms) == claim["atom_count"], "DUAL atom count mismatch")
    q_values = [Fraction(str(atom["q"])) for atom in atoms]
    weights = [Fraction(str(atom["weight"])) for atom in atoms]
    require(all(Fraction(0) < q < Fraction(1) for q in q_values), "DUAL atom lies outside (0,1)")
    require(all(weight > 0 for weight in weights), "DUAL atom weight is not positive")
    require(sum(weights, Fraction(0)) == Fraction(1), "DUAL weights do not sum exactly to one")
    return payload

def verify_lb(root: Path, results: Path) -> dict[str, Any]:
    claim = CLAIMS["LB-CERT"]
    expected_parameters = load_lb_candidate(root)
    result = load_json(results / "lb.json")
    require(result.get("status") == "passed", "LB-CERT status is not passed")
    require(
        result.get("proof_status") == "directed ball-arithmetic certificate",
        "LB-CERT proof status is incorrect",
    )
    library = result.get("library", {})
    require(isinstance(library, dict), "LB-CERT library record is missing")
    require(library.get("python_flint_version") == "0.8.0", "LB-CERT used the wrong python-flint version")
    require(library.get("precision_digits") == claim["precision_digits"], "LB-CERT precision mismatch")
    parameters = result.get("parameters", {})
    require(isinstance(parameters, dict), "LB-CERT parameter record is missing")
    require(parameters.get("certified_threshold") == claim["threshold"], "LB-CERT threshold mismatch")
    require(parameters.get("interpretation") == "exact terminating decimals", "LB parameter interpretation mismatch")
    for field in ("rho", "beta", "weight"):
        require(parameters.get(field) == expected_parameters[field], f"LB {field} differs from the frozen input")

    mu_bounds = record_bounds(result.get("mu_weight"), "ball")
    scalar_bounds = record_bounds(result.get("scalar_norm_bound"), "ball")
    rho = Fraction(expected_parameters["rho"])
    expected_scalar_bounds = (rho + mu_bounds[0], rho + mu_bounds[1])
    require_overlap(scalar_bounds, expected_scalar_bounds, "LB scalar bound is inconsistent with rho + mu_W")
    require(scalar_bounds[0] > 0, "LB scalar denominator is not positive")

    ratio_bounds = record_bounds(result.get("lower_ratio"), "ball")
    expected_ratio_bounds = (
        (Fraction(1) - rho) / scalar_bounds[1],
        (Fraction(1) - rho) / scalar_bounds[0],
    )
    require_overlap(ratio_bounds, expected_ratio_bounds, "LB ratio is inconsistent with its scalar bound")
    ratio_lower, _ = record_bounds(result.get("lower_ratio"), "lower")
    require(ratio_lower > Fraction(claim["threshold"]), "LB ratio does not exceed the theorem threshold")
    ratio_margin_bounds = record_bounds(result.get("ratio_margin_over_certified_threshold"), "ball")
    expected_ratio_margin = (
        ratio_bounds[0] - Fraction(claim["threshold"]),
        ratio_bounds[1] - Fraction(claim["threshold"]),
    )
    require_overlap(ratio_margin_bounds, expected_ratio_margin, "LB ratio margin is inconsistent")
    require(ratio_margin_bounds[0] > 0, "LB ratio margin is not positive")

    pivot_lower, _ = ball_bounds(result.get("worst_residual_pivot", {}).get("lower_bound"))
    require(pivot_lower > Fraction(claim["minimum_residual_pivot"]), "LB residual-pivot margin is too small")
    woodbury_lower, _ = record_bounds(result.get("woodbury_margin"), "lower")
    require(woodbury_lower > Fraction(claim["minimum_woodbury_margin"]), "LB Woodbury margin is too small")
    xi_bounds = record_bounds(result.get("xi"), "ball")
    woodbury_bounds = record_bounds(result.get("woodbury_margin"), "ball")
    require_overlap(
        woodbury_bounds,
        (Fraction(1) - xi_bounds[1], Fraction(1) - xi_bounds[0]),
        "LB Woodbury margin is inconsistent with 1 - xi",
    )
    cancellation_lower, _ = record_bounds(result.get("cancellation_free_quantity"), "lower")
    require(cancellation_lower > 0, "LB cancellation-free Woodbury quantity is not positive")
    main_pivot_lower, _ = ball_bounds(result.get("main_minimum_pivot_lower_bound"))
    require(main_pivot_lower > 0, "LB main-matrix pivot is not positive")
    _, mu_upper = record_bounds(result.get("mu_weight"), "upper")
    require(mu_upper < Fraction(claim["maximum_mu_weight"]), "LB mu_W upper bound is too large")

    for field in ("weight_poles", "shifted_poles"):
        poles = result.get(field)
        require(isinstance(poles, list) and len(poles) == 3, f"LB {field} must contain three poles")
        for pole in poles:
            pole_lower, _ = record_bounds(pole, "ball")
            require(pole_lower > 0, f"LB {field} contains a nonpositive pole")

    blocks = result.get("residual_blocks")
    require(isinstance(blocks, list), "LB residual block list is missing")
    require(len(blocks) == claim["residual_block_count"], "LB residual block count mismatch")
    expected_blocks = {
        (residual_p, residual_q): len(
            [
                ell
                for ell in range(1, 11)
                if residual_p <= ell + 1 and residual_q <= ell
            ]
        )
        for residual_p in range(12)
        for residual_q in range(11)
    }
    observed_blocks: dict[tuple[int, int], tuple[Fraction, Fraction]] = {}
    pivot_count = 0
    all_pivot_bounds: list[tuple[Fraction, Fraction]] = []
    for block in blocks:
        require(isinstance(block, dict), "LB residual block record is not an object")
        bidegree = block.get("residual_bidegree")
        require(
            isinstance(bidegree, list)
            and len(bidegree) == 2
            and all(type(value) is int for value in bidegree),
            "LB residual bidegree is malformed",
        )
        key = (bidegree[0], bidegree[1])
        require(key in expected_blocks, f"LB has an unexpected residual block {key}")
        require(key not in observed_blocks, f"LB repeats residual block {key}")
        expected_size = expected_blocks[key]
        require(block.get("size") == expected_size, f"LB residual block {key} has the wrong size")
        pivots = block.get("pivot_lower_bounds")
        require(isinstance(pivots, list) and len(pivots) == expected_size, f"LB residual block {key} has the wrong pivot count")
        local_bounds = [ball_bounds(pivot) for pivot in pivots]
        for lower, _ in local_bounds:
            require(lower > 0, "LB contains a nonpositive residual pivot")
        local_minimum = (
            min(bounds[0] for bounds in local_bounds),
            min(bounds[1] for bounds in local_bounds),
        )
        reported_minimum = ball_bounds(block.get("minimum_pivot_lower_bound"))
        require_overlap(reported_minimum, local_minimum, f"LB residual block {key} minimum is inconsistent")
        observed_blocks[key] = local_minimum
        all_pivot_bounds.extend(local_bounds)
        pivot_count += len(pivots)
    require(set(observed_blocks) == set(expected_blocks), "LB residual block set is incomplete")
    require(pivot_count == claim["pivot_count"], "LB pivot count mismatch")
    computed_worst = (
        min(bounds[0] for bounds in all_pivot_bounds),
        min(bounds[1] for bounds in all_pivot_bounds),
    )
    reported_worst = ball_bounds(result.get("worst_residual_pivot", {}).get("lower_bound"))
    require_overlap(reported_worst, computed_worst, "LB worst residual pivot is inconsistent with the block records")
    reported_worst_block = result.get("worst_residual_pivot", {}).get("block")
    require(
        isinstance(reported_worst_block, list)
        and len(reported_worst_block) == 2
        and tuple(reported_worst_block) in observed_blocks,
        "LB worst residual block is malformed",
    )
    require_overlap(
        observed_blocks[tuple(reported_worst_block)],
        computed_worst,
        "LB worst residual block does not contain the recorded worst pivot",
    )

    return {
        "status": "passed",
        "claim": claim["statement"],
        "ratio_lower": str(ratio_lower),
        "worst_residual_pivot_lower": str(pivot_lower),
        "woodbury_margin_lower": str(woodbury_lower),
        "mu_weight_upper": str(mu_upper),
        "residual_block_count": len(blocks),
        "pivot_count": pivot_count,
    }

def verify_dual(root: Path, results: Path) -> dict[str, Any]:
    claim = CLAIMS["DUAL-CERT"]
    candidate = verify_exact_dual_input(root)
    result = load_json(results / "dual.json")
    require(result.get("status") == "completed", "DUAL-CERT status is not completed")
    require(
        result.get("proof_status") == "directed continuum ceiling certificate",
        "DUAL-CERT proof status is incorrect",
    )
    require(result.get("target_squared_ceiling") == claim["coarse_threshold"], "DUAL-CERT cover threshold mismatch")
    library = result.get("library", {})
    require(isinstance(library, dict), "DUAL-CERT library record is missing")
    require(library.get("python_flint_version") == "0.8.0", "DUAL-CERT used the wrong python-flint version")
    configuration = result.get("configuration", {})
    require(isinstance(configuration, dict), "DUAL-CERT configuration record is missing")
    require(configuration.get("precision_digits") == claim["precision_digits"], "DUAL-CERT precision mismatch")
    require(configuration.get("mode") == "continuum", "DUAL-CERT did not run in continuum mode")
    require(configuration.get("maximum_moment") == claim["maximum_moment"], "DUAL maximum moment mismatch")
    require(
        configuration.get("computed_moment_order") == claim["maximum_moment"],
        "DUAL computed moment order mismatch",
    )
    require(configuration.get("derivative_order") == claim["derivative_order"], "DUAL derivative order mismatch")
    require(configuration.get("panel_count") == claim["panel_count"], "DUAL Simpson panel count mismatch")
    require(configuration.get("integration_cutoff") == claim["integration_cutoff"], "DUAL integration cutoff mismatch")
    require(configuration.get("cover_end") == claim["cover_end"], "DUAL configured cover endpoint mismatch")
    require(configuration.get("initial_step") == claim["initial_step"], "DUAL initial step mismatch")
    require(configuration.get("maximum_relative_step") == claim["maximum_relative_step"], "DUAL relative-step cap mismatch")
    require(configuration.get("minimum_step") == claim["minimum_step"], "DUAL minimum step mismatch")
    require(configuration.get("require_global_tail") is True, "DUAL global tail was not required")
    require(configuration.get("points") is None, "DUAL continuum run unexpectedly contains a point configuration")
    require(result.get("atoms") == candidate["atoms"], "DUAL parameters differ from the exact input")
    require(result.get("atom_count") == claim["atom_count"], "DUAL result atom count mismatch")
    weight_sum_lower, weight_sum_upper = record_bounds(result.get("weight_sum"), "ball")
    require(weight_sum_lower <= Fraction(1) <= weight_sum_upper, "DUAL reported weight sum does not enclose one")
    require(result.get("points") == [], "DUAL continuum result unexpectedly contains point records")

    continuum = result.get("continuum")
    require(isinstance(continuum, dict), "DUAL continuum record is missing")
    require(continuum.get("cover_start") == claim["cover_start"], "DUAL cover start mismatch")
    require(continuum.get("cover_end") == claim["cover_end"], "DUAL cover end mismatch")
    require(continuum.get("interval_count") == claim["interval_count"], "DUAL interval count mismatch")
    require(continuum.get("derivative_order") == claim["derivative_order"], "DUAL continuum derivative order mismatch")
    threshold = Fraction(claim["threshold"])
    cover_threshold = Fraction(claim["coarse_threshold"])

    intervals = continuum.get("intervals")
    require(isinstance(intervals, list), "DUAL interval list is missing")
    require(len(intervals) == claim["interval_count"], "DUAL interval list length mismatch")
    expected_left = Fraction(claim["cover_start"])
    interval_upper_bounds: list[tuple[Fraction, Fraction]] = []
    margin_bounds: list[tuple[Fraction, Fraction]] = []
    for interval in intervals:
        require(isinstance(interval, dict), "DUAL interval record is not an object")
        left = Fraction(interval["left"])
        right = Fraction(interval["right"])
        width = Fraction(interval["width"])
        require(left == expected_left, "DUAL continuum cover has a gap or overlap")
        require(right > left, "DUAL continuum interval is empty")
        require(width == right - left, "DUAL interval width is inconsistent with its endpoints")
        upper_bounds = ball_bounds(interval["interval_upper"])
        interval_upper = upper_bounds[1]
        require(interval_upper < threshold, "DUAL interval exceeds the theorem threshold")
        current_margin_bounds = ball_bounds(interval["margin_lower"])
        margin_lower = current_margin_bounds[0]
        require(margin_lower > 0, "DUAL interval margin is not positive")
        require_overlap(
            current_margin_bounds,
            (cover_threshold - upper_bounds[1], cover_threshold - upper_bounds[0]),
            "DUAL interval margin is inconsistent with its upper bound",
        )
        polynomial_bounds = ball_bounds(interval["polynomial_upper"])
        remainder_bounds = ball_bounds(interval["remainder_upper"])
        require(remainder_bounds[0] >= 0, "DUAL Taylor remainder is negative")
        require_overlap(
            upper_bounds,
            (
                polynomial_bounds[0] + remainder_bounds[0],
                polynomial_bounds[1] + remainder_bounds[1],
            ),
            "DUAL interval upper bound is inconsistent with its polynomial and remainder",
        )
        derivative_bounds = ball_bounds(interval["derivative_bound"])
        simpson_bounds = ball_bounds(interval["largest_simpson_error"])
        gaussian_tail_bounds = ball_bounds(interval["largest_gaussian_tail"])
        require(derivative_bounds[0] >= 0, "DUAL derivative bound is negative")
        require(simpson_bounds[0] >= 0, "DUAL Simpson error bound is negative")
        require(gaussian_tail_bounds[0] >= 0, "DUAL Gaussian tail bound is negative")
        interval_upper_bounds.append(upper_bounds)
        margin_bounds.append(current_margin_bounds)
        expected_left = right
    require(expected_left == Fraction(claim["cover_end"]), "DUAL continuum cover has the wrong endpoint")

    observed_maximum = (
        max(bounds[0] for bounds in interval_upper_bounds),
        max(bounds[1] for bounds in interval_upper_bounds),
    )
    reported_maximum = ball_bounds(continuum.get("maximum_interval_upper"))
    require_overlap(reported_maximum, observed_maximum, "DUAL maximum interval summary is inconsistent")
    maximum_upper = observed_maximum[1]
    require(maximum_upper < threshold, "DUAL continuum upper bound does not beat the theorem threshold")
    observed_worst_margin = (
        min(bounds[0] for bounds in margin_bounds),
        min(bounds[1] for bounds in margin_bounds),
    )
    reported_worst_margin = ball_bounds(continuum.get("worst_interval_margin_lower"))
    require_overlap(reported_worst_margin, observed_worst_margin, "DUAL worst-margin summary is inconsistent")
    coarse_margin = Fraction(claim["coarse_threshold"]) - maximum_upper
    require(coarse_margin > Fraction(claim["minimum_coarse_margin"]), "DUAL coarse safety margin is too small")

    tail = continuum.get("global_tail", {})
    require(isinstance(tail, dict), "DUAL global tail record is missing")
    require(tail.get("required") is True and tail.get("certified") is True, "DUAL global tail is not certified")
    require(tail.get("inequality_exponent") == "3/4", "DUAL global tail used the wrong exponent")
    tail_square_bounds = ball_bounds(tail.get("squared_upper"))
    tail_upper = tail_square_bounds[1]
    require(tail_upper < Fraction(claim["maximum_tail_square"]), "DUAL global tail bound is too large")
    require(tail_upper < threshold, "DUAL global tail exceeds the theorem threshold")
    tail_margin_bounds = ball_bounds(tail.get("margin_lower"))
    require(tail_margin_bounds[0] > 0, "DUAL global tail margin is not positive")
    require_overlap(
        tail_margin_bounds,
        (cover_threshold - tail_square_bounds[1], cover_threshold - tail_square_bounds[0]),
        "DUAL global tail margin is inconsistent",
    )
    x_bounds = ball_bounds(tail.get("x_upper"))
    y_bounds = ball_bounds(tail.get("y_upper"))
    require(x_bounds[0] >= 0 and y_bounds[0] >= 0, "DUAL global tail component is negative")
    require_overlap(
        tail_square_bounds,
        (
            x_bounds[0] * x_bounds[0] + y_bounds[0] * y_bounds[0],
            x_bounds[1] * x_bounds[1] + y_bounds[1] * y_bounds[1],
        ),
        "DUAL squared tail is inconsistent with its component bounds",
    )

    return {
        "status": "passed",
        "claim": claim["statement"],
        "maximum_interval_upper": str(maximum_upper),
        "exact_threshold_margin": str(threshold - maximum_upper),
        "coarse_threshold_margin": str(coarse_margin),
        "tail_square_upper": str(tail_upper),
        "atom_count": result["atom_count"],
        "interval_count": continuum["interval_count"],
    }

def verify(root: Path, results: Path, only: str = "all") -> dict[str, Any]:
    checks = {}
    if only in ("all", "lb"):
        checks["LB-CERT"] = verify_lb(root, results)
    if only in ("all", "dual"):
        checks["DUAL-CERT"] = verify_dual(root, results)
    require(bool(checks), "no certificate was selected")
    return checks


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--results", type=Path, required=True)
    parser.add_argument("--only", choices=("all", "lb", "dual"), default="all")
    args = parser.parse_args()
    try:
        checks = verify(ROOT, args.results, args.only)
    except (OSError, ValueError, TypeError, KeyError, ArithmeticError) as error:
        raise SystemExit(f"FAILED: {error}") from error
    print("PASS: numerical bounds and result consistency (" + ", ".join(checks) + ")")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verification/computations/dual_bound.py <==
#!/usr/bin/env python3
"""Directed Arb audits for the bounded scalar-radial dual mixture.

The atomic parameters are interpreted as exact terminating decimals.  At
each requested squared radius, composite Simpson quadrature is evaluated in
Arb arithmetic.  Its error is enclosed using interval fourth derivatives
computed by truncated Arb power series on every panel; the Gaussian tail is
bounded analytically.  Point mode certifies individual radii.  Continuum mode
uses Taylor--Bernstein interval bounds followed by an analytic global tail.
"""

from __future__ import annotations

import argparse
from datetime import datetime, timezone
from fractions import Fraction
import json
import math
import os
from pathlib import Path
import time
import traceback
from typing import Callable


import flint
from flint import arb, arb_series, ctx


DEFAULT_RUN_ID = "R20260808-CGC-SCALAR-DUAL-MIXTURE-ARB-POINT-001"
EXPECTED_FLINT_VERSION = "0.8.0"


def emit_status(path: Path, run_id: str, **record: object) -> None:
    payload = dict(record)
    payload["run_id"] = run_id
    payload["timestamp"] = datetime.now(timezone.utc).isoformat()
    with path.open("a", encoding="utf-8") as handle:
        handle.write(json.dumps(payload, sort_keys=True) + "\n")


def exact_decimal(text: str) -> arb:
    value = Fraction(text)
    return arb(f"{value.numerator}/{value.denominator}")


def exact_fraction(value: Fraction) -> arb:
    return arb(f"{value.numerator}/{value.denominator}")


def ball_record(value: arb, digits: int = 40) -> dict[str, str]:
    return {
        "ball": value.str(digits),
        "lower": value.lower().str(digits),
        "upper": value.upper().str(digits),
        "radius": value.rad().str(digits),
    }


def parse_decimal_list(text: str) -> list[str]:
    values = [value.strip() for value in text.split(",") if value.strip()]
    if not values:
        raise argparse.ArgumentTypeError("expected comma-separated decimals")
    for value in values:
        Fraction(value)
    return values


def load_candidate(path: Path) -> tuple[list[arb], list[arb], dict[str, object]]:
    payload = json.loads(path.read_text(encoding="utf-8"), parse_float=str)
    records = payload.get("atoms")
    if not isinstance(records, list) or not records:
        raise ValueError("candidate has no atoms list")
    q_fractions = [Fraction(str(record["q"])) for record in records]
    weight_fractions = [Fraction(str(record["weight"])) for record in records]
    if not all(Fraction(0) < value < Fraction(1) for value in q_fractions):
        raise ValueError("every atom must satisfy 0 < q < 1")
    if not all(value > 0 for value in weight_fractions):
        raise ValueError("every atom weight must be positive")
    if sum(weight_fractions, Fraction(0)) != Fraction(1):
        raise ValueError("atom weights do not sum exactly to one")
    q_values = [exact_fraction(value) for value in q_fractions]
    weights = [exact_fraction(value) for value in weight_fractions]
    return q_values, weights, payload


def panel_fractions() -> list[tuple[Fraction, Fraction]]:
    specifications = (
        (Fraction(0), Fraction(1, 4), Fraction(1, 200)),
        (Fraction(1, 4), Fraction(1), Fraction(1, 200)),
        (Fraction(1), Fraction(3), Fraction(1, 100)),
        (Fraction(3), Fraction(8), Fraction(1, 40)),
    )
    panels: list[tuple[Fraction, Fraction]] = []
    for start, stop, step in specifications:
        left = start
        while left < stop:
            right = min(stop, left + step)
            panels.append((left, right))
            left = right
    return panels


def scalar_integrands(
    v_value: arb,
    squared_radius: arb,
    q_values: list[arb],
    weights: list[arb],
    maximum_moment: int,
) -> list[arb]:
    gaussian_parameter = (-(v_value * v_value)).exp()
    totals = [arb(0) for _ in range(maximum_moment + 1)]
    for q_value, weight in zip(q_values, weights):
        denominator = arb(1) - q_value * gaussian_parameter
        local_rate = q_value * gaussian_parameter / denominator
        base = (
            weight
            * gaussian_parameter
            / (denominator * denominator)
            * (-(squared_radius * local_rate)).exp()
        )
        power = arb(1)
        for moment in range(maximum_moment + 1):
            totals[moment] += base * power
            power *= local_rate
    return totals


def series_integrands(
    v_interval: arb,
    squared_radius: arb,
    q_values: list[arb],
    weights: list[arb],
    maximum_moment: int,
) -> list[arb_series]:
    variable = arb_series([v_interval, arb(1)], prec=5)
    gaussian_parameter = (-(variable * variable)).exp()
    totals = [arb_series([arb(0)], prec=5) for _ in range(maximum_moment + 1)]
    for q_value, weight in zip(q_values, weights):
        denominator = arb(1) - q_value * gaussian_parameter
        local_rate = q_value * gaussian_parameter / denominator
        base = (
            weight
            * gaussian_parameter
            / (denominator * denominator)
            * (-(squared_radius * local_rate)).exp()
        )
        power = arb_series([arb(1)], prec=5)
        for moment in range(maximum_moment + 1):
            totals[moment] += base * power
            power *= local_rate
    return totals


def certified_b_moments(
    squared_radius: arb,
    q_values: list[arb],
    weights: list[arb],
    maximum_moment: int,
    progress: Callable[[int, int], None] | None = None,
) -> tuple[list[arb], list[arb], list[arb]]:
    panels = panel_fractions()
    approximations = [arb(0) for _ in range(maximum_moment + 1)]
    error_bounds = [arb(0) for _ in range(maximum_moment + 1)]
    for panel_index, (left_fraction, right_fraction) in enumerate(panels, start=1):
        midpoint_fraction = (left_fraction + right_fraction) / 2
        width_fraction = right_fraction - left_fraction
        left = exact_fraction(left_fraction)
        midpoint = exact_fraction(midpoint_fraction)
        right = exact_fraction(right_fraction)
        width = exact_fraction(width_fraction)
        left_values = scalar_integrands(
            left,
            squared_radius,
            q_values,
            weights,
            maximum_moment,
        )
        midpoint_values = scalar_integrands(
            midpoint,
            squared_radius,
            q_values,
            weights,
            maximum_moment,
        )
        right_values = scalar_integrands(
            right,
            squared_radius,
            q_values,
            weights,
            maximum_moment,
        )
        v_interval = arb(
            exact_fraction(midpoint_fraction),
            exact_fraction(width_fraction / 2),
        )
        derivative_series = series_integrands(
            v_interval,
            squared_radius,
            q_values,
            weights,
            maximum_moment,
        )
        width_fifth_over_120 = width**5 / 120
        for moment in range(maximum_moment + 1):
            approximations[moment] += width / 6 * (
                left_values[moment]
                + 4 * midpoint_values[moment]
                + right_values[moment]
            )
            coefficient_four = derivative_series[moment].coeffs()[4]
            error_bounds[moment] += (
                width_fifth_over_120 * abs(coefficient_four).upper()
            )
        if progress is not None:
            progress(panel_index, len(panels))

    cutoff = arb(8)
    cutoff_parameter = (-(cutoff * cutoff)).exp()
    q_maximum = max(value.upper() for value in q_values)
    denominator_minimum = arb(1) - q_maximum * cutoff_parameter
    normalization = arb(2) / arb.pi().sqrt()
    results = []
    tail_bounds = []
    for moment in range(maximum_moment + 1):
        exponent = moment + 1
        gaussian_tail = cutoff_parameter**exponent / (
            2 * exponent * cutoff
        )
        tail = (
            q_maximum**moment
            * gaussian_tail
            / denominator_minimum ** (moment + 2)
        )
        tail_bounds.append(normalization * tail)
        total_error = error_bounds[moment] + tail
        enclosed = approximations[moment] + arb(0, total_error)
        results.append(normalization * enclosed)
        error_bounds[moment] = normalization * error_bounds[moment]
    return results, error_bounds, tail_bounds


def x_value(
    squared_radius: arb,
    q_values: list[arb],
    weights: list[arb],
) -> arb:
    result = arb(0)
    for q_value, weight in zip(q_values, weights):
        rate = q_value / (arb(1) - q_value)
        result -= weight * rate * (-(squared_radius * rate)).exp()
    return result


def x_derivative_magnitudes(
    squared_radius: arb,
    q_values: list[arb],
    weights: list[arb],
    maximum_order: int,
) -> list[arb]:
    totals = [arb(0) for _ in range(maximum_order + 1)]
    for q_value, weight in zip(q_values, weights):
        rate = q_value / (arb(1) - q_value)
        base = weight * rate * (-(squared_radius * rate)).exp()
        power = arb(1)
        for order in range(maximum_order + 1):
            totals[order] += base * power
            power *= rate
    return totals


def bernstein_upper(power_coefficients: list[arb], width: arb) -> arb:
    degree = len(power_coefficients) - 1
    scaled = [
        coefficient * width**order
        for order, coefficient in enumerate(power_coefficients)
    ]
    bernstein = []
    for index in range(degree + 1):
        value = arb(0)
        for order in range(index + 1):
            value += (
                exact_fraction(
                    Fraction(math.comb(index, order), math.comb(degree, order))
                )
                * scaled[order]
            )
        bernstein.append(value)
    return max(value.upper() for value in bernstein)


def taylor_interval_upper(
    left: arb,
    right: arb,
    b_moments: list[arb],
    x_magnitudes: list[arb],
    derivative_order: int,
) -> dict[str, arb]:
    if len(b_moments) <= derivative_order or len(x_magnitudes) <= derivative_order:
        raise ValueError("Taylor certificate lacks derivative moments")
    x_coefficients = [
        ((-1) ** (order + 1)) * x_magnitudes[order] / math.factorial(order)
        for order in range(derivative_order)
    ]
    f_coefficients = [
        ((-1) ** order) * b_moments[order] / math.factorial(order)
        for order in range(derivative_order)
    ]
    x_series = arb_series(x_coefficients, prec=derivative_order)
    f_series = arb_series(f_coefficients, prec=derivative_order)
    radius_series = arb_series([left, arb(1)], prec=derivative_order)
    g_series = x_series * x_series + radius_series * f_series * f_series
    coefficients = g_series.coeffs()
    while len(coefficients) < derivative_order:
        coefficients.append(arb(0))
    width = right - left
    polynomial_upper = bernstein_upper(coefficients, width)

    x_square_derivative_bound = arb(0)
    for order in range(derivative_order + 1):
        x_square_derivative_bound += (
            math.comb(derivative_order, order)
            * x_magnitudes[order]
            * x_magnitudes[derivative_order - order]
        )

    def f_square_derivative_bound(order: int) -> arb:
        total = arb(0)
        for index in range(order + 1):
            total += (
                math.comb(order, index)
                * b_moments[index]
                * b_moments[order - index]
            )
        return total

    f_square_top = f_square_derivative_bound(derivative_order)
    f_square_previous = f_square_derivative_bound(derivative_order - 1)
    derivative_bound = (
        x_square_derivative_bound
        + right * f_square_top
        + derivative_order * f_square_previous
    )
    remainder_bound = (
        derivative_bound
        * width**derivative_order
        / math.factorial(derivative_order)
    )
    return {
        "polynomial_upper": polynomial_upper,
        "derivative_bound": derivative_bound.upper(),
        "remainder_bound": remainder_bound.upper(),
        "interval_upper": polynomial_upper + remainder_bound.upper(),
    }


def fractional_power(value: arb, exponent: Fraction) -> arb:
    return (exact_fraction(exponent) * value.log()).exp()


def global_tail_upper(
    start: arb,
    q_values: list[arb],
    weights: list[arb],
) -> dict[str, arb]:
    exponent = Fraction(3, 4)
    mixture_factor = arb(0)
    for q_value, weight in zip(q_values, weights):
        mixture_factor += (
            weight
            * fractional_power(q_value, -exponent)
            * fractional_power(arb(1) - q_value, exponent - 2)
        )
    constant = (
        fractional_power(exact_fraction(exponent) / arb(1).exp(), exponent)
        / fractional_power(arb(1) - exact_fraction(exponent), Fraction(1, 2))
        * mixture_factor
    )
    y_upper = constant * fractional_power(
        start,
        Fraction(1, 2) - exponent,
    )
    x_upper = -x_value(start, q_values, weights)
    return {
        "x_upper": x_upper.upper(),
        "y_upper": y_upper.upper(),
        "squared_upper": (x_upper * x_upper + y_upper * y_upper).upper(),
        "mixture_factor": mixture_factor,
        "constant": constant,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--run-id",
        default=os.environ.get("CGC_DUAL_MIXTURE_ARB_RUN_ID", DEFAULT_RUN_ID),
    )
    parser.add_argument(
        "--candidate-json",
        type=Path,
        default=Path(
            os.environ.get(
                "CGC_DUAL_MIXTURE_ARB_CANDIDATE",
                "weighted_chaos_dual_mixture_candidate.json",
            )
        ),
    )
    parser.add_argument(
        "--mode",
        choices=("points", "continuum"),
        default=os.environ.get("CGC_DUAL_MIXTURE_ARB_MODE", "points"),
    )
    parser.add_argument(
        "--points",
        type=parse_decimal_list,
        default=parse_decimal_list(
            os.environ.get(
                "CGC_DUAL_MIXTURE_ARB_POINTS",
                "0,0.00931008757053271,0.7303788021041172",
            )
        ),
    )
    parser.add_argument(
        "--maximum-moment",
        type=int,
        default=int(os.environ.get("CGC_DUAL_MIXTURE_ARB_MAX_MOMENT", "2")),
    )
    parser.add_argument(
        "--precision-digits",
        type=int,
        default=int(os.environ.get("CGC_DUAL_MIXTURE_ARB_PRECISION", "100")),
    )
    parser.add_argument(
        "--threshold",
        default=os.environ.get("CGC_DUAL_MIXTURE_ARB_THRESHOLD", ""),
    )
    parser.add_argument(
        "--derivative-order",
        type=int,
        default=int(os.environ.get("CGC_DUAL_MIXTURE_ARB_DERIVATIVE_ORDER", "8")),
    )
    parser.add_argument(
        "--cover-end",
        default=os.environ.get("CGC_DUAL_MIXTURE_ARB_COVER_END", "2"),
    )
    parser.add_argument(
        "--initial-step",
        default=os.environ.get("CGC_DUAL_MIXTURE_ARB_INITIAL_STEP", "0.01"),
    )
    parser.add_argument(
        "--maximum-relative-step",
        default=os.environ.get("CGC_DUAL_MIXTURE_ARB_MAX_RELATIVE_STEP", "0.2"),
    )
    parser.add_argument(
        "--minimum-step",
        default=os.environ.get("CGC_DUAL_MIXTURE_ARB_MINIMUM_STEP", "1e-10"),
    )
    parser.add_argument(
        "--maximum-intervals",
        type=int,
        default=int(os.environ.get("CGC_DUAL_MIXTURE_ARB_MAX_INTERVALS", "10000")),
    )
    parser.add_argument(
        "--require-global-tail",
        action="store_true",
        default=os.environ.get("CGC_DUAL_MIXTURE_ARB_REQUIRE_GLOBAL", "0") == "1",
    )
    parser.add_argument("--status", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    arguments = parser.parse_args()
    if arguments.maximum_moment < 0:
        raise ValueError("maximum moment must be nonnegative")
    if getattr(flint, "__version__", None) != EXPECTED_FLINT_VERSION:
        raise RuntimeError(
            f"DUAL-CERT requires python-flint {EXPECTED_FLINT_VERSION}, "
            f"found {getattr(flint, '__version__', 'unknown')}"
        )
    if (
        arguments.mode == "continuum"
        and arguments.maximum_moment != arguments.derivative_order
    ):
        raise ValueError(
            "--maximum-moment and --derivative-order must agree in continuum mode"
        )

    arguments.status.parent.mkdir(parents=True, exist_ok=True)
    arguments.output.parent.mkdir(parents=True, exist_ok=True)
    started = time.monotonic()
    emit_status(
        arguments.status,
        arguments.run_id,
        state="running",
        phase="startup",
        completed=0,
        total=(len(arguments.points) + 1 if arguments.mode == "points" else "unknown"),
        elapsed_seconds=0.0,
        estimated_remaining_seconds="unknown",
    )

    try:
        ctx.dps = arguments.precision_digits
        ctx.threads = 1
        q_values, weights, candidate_payload = load_candidate(
            arguments.candidate_json
        )
        threshold_text = arguments.threshold or str(
            candidate_payload["target_squared_ceiling"]
        )
        threshold = exact_decimal(threshold_text)
        point_records: list[dict[str, object]] = []
        continuum_record: dict[str, object] | None = None

        if arguments.mode == "points":
            for point_index, point_text in enumerate(arguments.points, start=1):
                squared_radius = exact_decimal(point_text)
                last_heartbeat = [0.0]

                def report_panels(completed: int, total: int) -> None:
                    now = time.monotonic()
                    if now - last_heartbeat[0] < 5.0 and completed < total:
                        return
                    last_heartbeat[0] = now
                    emit_status(
                        arguments.status,
                        arguments.run_id,
                        state="running",
                        phase="simpson-panels",
                        completed=completed,
                        total=total,
                        point=point_text,
                        point_index=point_index,
                        point_total=len(arguments.points),
                        elapsed_seconds=now - started,
                        estimated_remaining_seconds="unknown",
                    )

                moments, simpson_errors, tail_bounds = certified_b_moments(
                    squared_radius,
                    q_values,
                    weights,
                    arguments.maximum_moment,
                    progress=report_panels,
                )
                local_x = x_value(squared_radius, q_values, weights)
                squared_value = local_x * local_x + squared_radius * moments[0] ** 2
                margin = threshold - squared_value
                point_records.append(
                    {
                        "x": point_text,
                        "x_function": ball_record(local_x),
                        "b_moments": [ball_record(value) for value in moments],
                        "simpson_error_bounds": [
                            value.upper().str(30) for value in simpson_errors
                        ],
                        "gaussian_tail_bounds": [
                            value.upper().str(30) for value in tail_bounds
                        ],
                        "squared_value": ball_record(squared_value),
                        "margin_below_target": ball_record(margin),
                        "margin_is_positive": bool(margin.lower() > 0),
                    }
                )
                emit_status(
                    arguments.status,
                    arguments.run_id,
                    state="running",
                    phase="point-certified",
                    completed=point_index,
                    total=len(arguments.points) + 1,
                    point=point_text,
                    margin_lower=margin.lower().str(20),
                    elapsed_seconds=time.monotonic() - started,
                    estimated_remaining_seconds="unknown",
                )
            role = "directed pointwise Arb audit of the bounded scalar-radial dual"
            proof_status = (
                "directed pointwise ball arithmetic only; the continuum "
                "supremum is not certified by this run"
            )
            terminal_total = len(arguments.points) + 1
        else:
            if arguments.derivative_order < 2:
                raise ValueError("continuum mode needs derivative order at least two")
            cover_end = Fraction(arguments.cover_end)
            step = Fraction(arguments.initial_step)
            maximum_relative_step = Fraction(arguments.maximum_relative_step)
            minimum_step = Fraction(arguments.minimum_step)
            if (
                cover_end <= 0
                or step <= 0
                or maximum_relative_step <= 0
                or minimum_step <= 0
            ):
                raise ValueError("continuum cover parameters must be positive")
            left_fraction = Fraction(0)
            intervals: list[dict[str, object]] = []
            maximum_interval_upper: arb | None = None
            worst_margin_lower: arb | None = None

            while left_fraction < cover_end:
                if len(intervals) >= arguments.maximum_intervals:
                    raise RuntimeError("continuum cover exceeded the interval limit")
                left = exact_fraction(left_fraction)
                interval_index = len(intervals) + 1
                last_heartbeat = [0.0]

                def report_cover_panels(completed: int, total: int) -> None:
                    now = time.monotonic()
                    if now - last_heartbeat[0] < 5.0 and completed < total:
                        return
                    last_heartbeat[0] = now
                    emit_status(
                        arguments.status,
                        arguments.run_id,
                        state="running",
                        phase="continuum-simpson-panels",
                        completed=completed,
                        total=total,
                        interval_index=interval_index,
                        interval_left=str(left_fraction),
                        cover_end=str(cover_end),
                        elapsed_seconds=now - started,
                        estimated_remaining_seconds="unknown",
                    )

                moments, simpson_errors, tail_bounds = certified_b_moments(
                    left,
                    q_values,
                    weights,
                    arguments.derivative_order,
                    progress=report_cover_panels,
                )
                x_magnitudes = x_derivative_magnitudes(
                    left,
                    q_values,
                    weights,
                    arguments.derivative_order,
                )
                relative_cap = maximum_relative_step * (1 + left_fraction)
                trial_step = min(step, relative_cap, cover_end - left_fraction)
                while True:
                    if trial_step < minimum_step:
                        raise ArithmeticError(
                            f"Taylor cover failed above {left_fraction} at minimum step"
                        )
                    right_fraction = left_fraction + trial_step
                    certificate = taylor_interval_upper(
                        left,
                        exact_fraction(right_fraction),
                        moments,
                        x_magnitudes,
                        arguments.derivative_order,
                    )
                    margin = threshold - certificate["interval_upper"]
                    if margin.lower() > 0:
                        break
                    trial_step /= 2

                interval_record = {
                    "left": str(left_fraction),
                    "right": str(right_fraction),
                    "width": str(trial_step),
                    "interval_upper": certificate["interval_upper"].upper().str(30),
                    "margin_lower": margin.lower().str(30),
                    "polynomial_upper": certificate["polynomial_upper"].str(30),
                    "remainder_upper": certificate["remainder_bound"].str(30),
                    "derivative_bound": certificate["derivative_bound"].str(30),
                    "largest_simpson_error": max(
                        value.upper() for value in simpson_errors
                    ).str(20),
                    "largest_gaussian_tail": max(
                        value.upper() for value in tail_bounds
                    ).str(20),
                }
                intervals.append(interval_record)
                interval_upper = certificate["interval_upper"].upper()
                margin_lower = margin.lower()
                maximum_interval_upper = (
                    interval_upper
                    if maximum_interval_upper is None
                    else max(maximum_interval_upper, interval_upper)
                )
                worst_margin_lower = (
                    margin_lower
                    if worst_margin_lower is None
                    else min(worst_margin_lower, margin_lower)
                )
                left_fraction = right_fraction
                step = trial_step * Fraction(3, 2)
                emit_status(
                    arguments.status,
                    arguments.run_id,
                    state="running",
                    phase="continuum-interval-certified",
                    completed=len(intervals),
                    total="unknown",
                    interval_right=str(right_fraction),
                    cover_end=str(cover_end),
                    margin_lower=margin_lower.str(20),
                    elapsed_seconds=time.monotonic() - started,
                    estimated_remaining_seconds="unknown",
                )

            tail = global_tail_upper(
                exact_fraction(cover_end),
                q_values,
                weights,
            )
            tail_margin = threshold - tail["squared_upper"]
            tail_certified = bool(tail_margin.lower() > 0)
            if arguments.require_global_tail and not tail_certified:
                raise ArithmeticError("analytic global tail bound exceeds the target")
            continuum_record = {
                "cover_start": "0",
                "cover_end": str(cover_end),
                "interval_count": len(intervals),
                "derivative_order": arguments.derivative_order,
                "maximum_interval_upper": (
                    maximum_interval_upper.str(30)
                    if maximum_interval_upper is not None
                    else None
                ),
                "worst_interval_margin_lower": (
                    worst_margin_lower.str(30)
                    if worst_margin_lower is not None
                    else None
                ),
                "intervals": intervals,
                "global_tail": {
                    "required": arguments.require_global_tail,
                    "certified": tail_certified,
                    "squared_upper": tail["squared_upper"].str(30),
                    "margin_lower": tail_margin.lower().str(30),
                    "x_upper": tail["x_upper"].str(30),
                    "y_upper": tail["y_upper"].str(30),
                    "inequality_exponent": "3/4",
                },
            }
            global_complete = arguments.require_global_tail and tail_certified
            role = "directed Arb Taylor cover of the bounded scalar-radial dual"
            proof_status = (
                "directed continuum ceiling certificate"
                if global_complete
                else "directed finite-interval cover only; global tail not required"
            )
            terminal_total = len(intervals) + 1

        computed_moment_order = (
            arguments.derivative_order
            if arguments.mode == "continuum"
            else arguments.maximum_moment
        )
        result = {
            "run_id": arguments.run_id,
            "status": "completed",
            "role": role,
            "proof_status": proof_status,
            "configuration": {
                "mode": arguments.mode,
                "points": arguments.points if arguments.mode == "points" else None,
                "maximum_moment": arguments.maximum_moment,
                "computed_moment_order": computed_moment_order,
                "derivative_order": arguments.derivative_order,
                "cover_end": arguments.cover_end,
                "initial_step": arguments.initial_step,
                "maximum_relative_step": arguments.maximum_relative_step,
                "minimum_step": arguments.minimum_step,
                "require_global_tail": arguments.require_global_tail,
                "precision_digits": arguments.precision_digits,
                "panel_count": len(panel_fractions()),
                "integration_cutoff": "8",
            },
            "library": {
                "python_flint_version": flint.__version__,
            },
            "target_squared_ceiling": threshold_text,
            "atom_count": len(q_values),
            "weight_sum": ball_record(sum(weights, arb(0))),
            "points": point_records,
            "continuum": continuum_record,
            "atoms": candidate_payload["atoms"],
            "elapsed_seconds": time.monotonic() - started,
        }
        arguments.output.write_text(
            json.dumps(result, indent=2, sort_keys=True) + "\n",
            encoding="utf-8",
        )
        emit_status(
            arguments.status,
            arguments.run_id,
            state="complete",
            phase="done",
            completed=terminal_total,
            total=terminal_total,
            elapsed_seconds=result["elapsed_seconds"],
            estimated_remaining_seconds=0.0,
            output=str(arguments.output),
        )
        print(f"PASS: DUAL-CERT; results: {arguments.output}")
    except Exception as error:
        emit_status(
            arguments.status,
            arguments.run_id,
            state="failed",
            phase="exception",
            completed=0,
            total=(len(arguments.points) + 1 if arguments.mode == "points" else "unknown"),
            elapsed_seconds=time.monotonic() - started,
            estimated_remaining_seconds=0.0,
            error=repr(error),
            traceback=traceback.format_exc(),
        )
        raise


if __name__ == "__main__":
    main()


==> anc/verification/computations/hermite.py <==
#!/usr/bin/env python3
"""Internal Arb core for the ten-chaos complex lower-bound certificate.

Every displayed decimal parameter is converted to an exact rational before
being embedded in an Arb ball.  The verifier certifies all residual
complements by interval LDL decomposition, certifies the main Woodbury
condition, and proves the installed lower-ratio threshold.  This module has no
standalone candidate; use lower_bound.py.
"""

from __future__ import annotations

from datetime import datetime, timezone
from fractions import Fraction
import json
import math
from pathlib import Path


import flint
from flint import arb, arb_mat, arb_poly, ctx


EXPECTED_FLINT_VERSION = "0.8.0"
RUN_ID: str | None = None
CERTIFIED_THRESHOLD_TEXT: str | None = None
RHO_TEXT: str | None = None
BETA_TEXTS: list[str] | None = None
WEIGHT_TEXTS: dict[str, str] | None = None


def installed_candidate() -> tuple[str, str, str, list[str], dict[str, str]]:
    if (
        not isinstance(RUN_ID, str)
        or not isinstance(CERTIFIED_THRESHOLD_TEXT, str)
        or not isinstance(RHO_TEXT, str)
        or not isinstance(BETA_TEXTS, list)
        or not isinstance(WEIGHT_TEXTS, dict)
    ):
        raise RuntimeError(
            "no LB candidate is installed; run "
            "lower_bound.py with an exact candidate JSON"
        )
    if getattr(flint, "__version__", None) != EXPECTED_FLINT_VERSION:
        raise RuntimeError(
            f"LB-CERT requires python-flint {EXPECTED_FLINT_VERSION}, "
            f"found {getattr(flint, '__version__', 'unknown')}"
        )
    return (
        RUN_ID,
        CERTIFIED_THRESHOLD_TEXT,
        RHO_TEXT,
        BETA_TEXTS,
        WEIGHT_TEXTS,
    )


def emit_status(path: Path, **record: object) -> None:
    if not isinstance(RUN_ID, str):
        raise RuntimeError("LB-CERT run ID was not installed")
    payload = dict(record)
    payload["run_id"] = RUN_ID
    payload["timestamp"] = datetime.now(timezone.utc).isoformat()
    with path.open("a", encoding="utf-8") as handle:
        handle.write(json.dumps(payload, sort_keys=True) + "\n")


def exact_decimal(text: str) -> arb:
    value = Fraction(text)
    return arb(f"{value.numerator}/{value.denominator}")


def exact_integer(value: int) -> arb:
    return arb(value)


def ball_record(value: arb) -> dict[str, str]:
    return {
        "ball": value.str(40),
        "lower": value.lower().str(40),
        "upper": value.upper().str(40),
    }


def add_polynomials(first: list[arb], second: list[arb]) -> list[arb]:
    size = max(len(first), len(second))
    result = [arb(0) for _ in range(size)]
    for index, value in enumerate(first):
        result[index] += value
    for index, value in enumerate(second):
        result[index] += value
    return result


def multiply_polynomials(first: list[arb], second: list[arb]) -> list[arb]:
    result = [arb(0) for _ in range(len(first) + len(second) - 1)]
    for first_index, first_value in enumerate(first):
        for second_index, second_value in enumerate(second):
            result[first_index + second_index] += first_value * second_value
    return result


def scale_polynomial(values: list[arb], scale: arb) -> list[arb]:
    return [scale * value for value in values]


def evaluate_polynomial(values: list[arb], point: arb) -> arb:
    result = arb(0)
    for value in reversed(values):
        result = result * point + value
    return result


def derivative_polynomial(values: list[arb]) -> list[arb]:
    return [exact_integer(index) * values[index] for index in range(1, len(values))]


def weight_polynomials(
    rho: arb,
    parameters: dict[str, arb],
) -> tuple[list[arb], list[arb], list[arb]]:
    alpha = parameters["alpha"]
    eta = parameters["eta"]
    zeta1 = parameters["zeta1"]
    zeta2 = parameters["zeta2"]
    delta1 = parameters["delta1"]
    delta2 = parameters["delta2"]
    first = [delta1, arb(1)]
    second = [delta2, arb(1)]
    denominator = multiply_polynomials(first, second)
    numerator = multiply_polynomials([alpha, eta], denominator)
    numerator = add_polynomials(
        numerator,
        scale_polynomial([arb(0), delta2, arb(1)], zeta1),
    )
    numerator = add_polynomials(
        numerator,
        scale_polynomial([arb(0), delta1, arb(1)], zeta2),
    )
    shifted = add_polynomials(
        numerator,
        scale_polynomial(denominator, 2 * rho),
    )
    return denominator, numerator, shifted


def certified_positive_roots(
    denominator: list[arb],
    precision_digits: int,
) -> list[arb]:
    tolerance_digits = max(40, precision_digits - 20)
    roots = arb_poly(denominator).complex_roots(
        tol=arb(f"1e-{tolerance_digits}"),
        maxprec=max(1000, precision_digits * 8),
    )
    expected_count = len(denominator) - 1
    if len(roots) != expected_count:
        raise ArithmeticError(
            f"expected {expected_count} roots, received {len(roots)}"
        )
    lambdas: list[arb] = []
    for root in roots:
        if not root.imag.contains(0):
            raise ArithmeticError(f"root is not certified real: {root}")
        value = -root.real
        if not value.lower() > 0:
            raise ArithmeticError(f"pole is not certified positive: {value}")
        lambdas.append(value)
    lambdas.sort(key=lambda value: float(value.mid()))
    for first, second in zip(lambdas, lambdas[1:]):
        if not first.upper() < second.lower():
            raise ArithmeticError(
                f"real pole intervals are not disjoint: {first}, {second}"
            )
    return lambdas


def rational_moments(
    numerator: list[arb],
    denominator: list[arb],
    maximum_degree: int,
    precision_digits: int,
) -> tuple[list[arb], list[arb], list[arb]]:
    lambdas = certified_positive_roots(denominator, precision_digits)
    derivative = derivative_polynomial(denominator)
    residues = [
        evaluate_polynomial(numerator, -value)
        / evaluate_polynomial(derivative, -value)
        for value in lambdas
    ]
    moments = [arb(0) for _ in range(maximum_degree + 1)]
    for value, residue in zip(lambdas, residues):
        current = value.exp() * value.expint(1)
        moments[0] += residue * current
        for degree in range(maximum_degree):
            current = exact_integer(math.factorial(degree)) - value * current
            moments[degree + 1] += residue * current
    return moments, lambdas, residues


def radial_product_polynomial(
    first_p: int,
    first_q: int,
    second_p: int,
    second_q: int,
) -> list[arb]:
    first_charge = first_p - first_q
    second_charge = second_p - second_q
    if first_charge != second_charge:
        raise ValueError("radial products require equal angular charge")
    maximum_degree = (
        first_p + first_q + second_p + second_q
    ) // 2
    result = [arb(0) for _ in range(maximum_degree + 1)]
    normalization = exact_integer(
        math.factorial(first_p)
        * math.factorial(first_q)
        * math.factorial(second_p)
        * math.factorial(second_q)
    ).sqrt()
    for first_j in range(min(first_p, first_q) + 1):
        first_coefficient = (
            (-1) ** first_j
            * math.factorial(first_j)
            * math.comb(first_p, first_j)
            * math.comb(first_q, first_j)
        )
        first_power = first_p + first_q - 2 * first_j
        for second_j in range(min(second_p, second_q) + 1):
            second_coefficient = (
                (-1) ** second_j
                * math.factorial(second_j)
                * math.comb(second_p, second_j)
                * math.comb(second_q, second_j)
            )
            second_power = second_p + second_q - 2 * second_j
            total_power = first_power + second_power
            if total_power % 2:
                raise ArithmeticError("unexpected odd radial product power")
            result[total_power // 2] += (
                exact_integer(first_coefficient * second_coefficient)
                / normalization
            )
    return result


def integrate_polynomial(
    polynomial: list[arb],
    moments: list[arb],
) -> arb:
    result = arb(0)
    for degree, coefficient in enumerate(polynomial):
        result += coefficient * moments[degree]
    return result


def ldl_pivots(entries: list[list[arb]]) -> list[arb]:
    size = len(entries)
    lower = [[arb(0) for _ in range(size)] for _ in range(size)]
    diagonal: list[arb] = []
    for row in range(size):
        lower[row][row] = arb(1)
        pivot = entries[row][row]
        for index in range(row):
            pivot -= lower[row][index] ** 2 * diagonal[index]
        if not pivot.lower() > 0:
            raise ArithmeticError(
                f"LDL pivot is not certified positive at row {row}: {pivot}"
            )
        diagonal.append(pivot)
        for next_row in range(row + 1, size):
            numerator = entries[next_row][row]
            for index in range(row):
                numerator -= (
                    lower[next_row][index]
                    * lower[row][index]
                    * diagonal[index]
                )
            lower[next_row][row] = numerator / pivot
    return diagonal


def as_arb_matrix(entries: list[list[arb]]) -> arb_mat:
    return arb_mat(entries)


def certify(
    precision_digits: int,
    status_path: Path,
) -> dict[str, object]:
    run_id, threshold_text, rho_text, beta_texts, weight_texts = (
        installed_candidate()
    )
    ctx.dps = precision_digits
    ctx.threads = 1
    rho = exact_decimal(rho_text)
    beta = [exact_decimal(value) for value in beta_texts]
    parameters = {
        key: exact_decimal(value) for key, value in weight_texts.items()
    }
    weight_denominator, weight_numerator, shifted_numerator = (
        weight_polynomials(rho, parameters)
    )
    inverse_weight, weight_poles, _ = rational_moments(
        weight_denominator,
        weight_numerator,
        21,
        precision_digits,
    )
    inverse_shifted, shifted_poles, _ = rational_moments(
        weight_denominator,
        shifted_numerator,
        21,
        precision_digits,
    )
    emit_status(
        status_path,
        state="running",
        phase="moments",
        completed=1,
        total=4,
    )

    alpha = parameters["alpha"]
    eta = parameters["eta"]
    zeta1 = parameters["zeta1"]
    zeta2 = parameters["zeta2"]
    delta1 = parameters["delta1"]
    delta2 = parameters["delta2"]
    mu_weight = (
        alpha
        + eta
        + zeta1 * (1 - delta1 * delta1.exp() * delta1.expint(1))
        + zeta2 * (1 - delta2 * delta2.exp() * delta2.expint(1))
    )

    block_records: list[dict[str, object]] = []
    worst_pivot_lower: arb | None = None
    worst_pivot_block: tuple[int, int] | None = None
    for residual_p in range(12):
        for residual_q in range(11):
            indices = [
                ell
                for ell in range(1, 11)
                if residual_p <= ell + 1 and residual_q <= ell
            ]
            if not indices:
                continue
            matrix = [
                [arb(0) for _ in indices]
                for _ in indices
            ]
            for row, ell in enumerate(indices):
                for column, other in enumerate(indices):
                    polynomial = radial_product_polynomial(
                        ell + 1 - residual_p,
                        ell - residual_q,
                        other + 1 - residual_p,
                        other - residual_q,
                    )
                    matrix[row][column] = (
                        (beta[ell - 1] * beta[other - 1]).sqrt()
                        * integrate_polynomial(polynomial, inverse_weight)
                    )
            complement = [
                [
                    (arb(1) if row == column else arb(0))
                    - matrix[row][column]
                    for column in range(len(indices))
                ]
                for row in range(len(indices))
            ]
            pivots = ldl_pivots(complement)
            minimum_lower = min(pivot.lower() for pivot in pivots)
            if worst_pivot_lower is None or minimum_lower < worst_pivot_lower:
                worst_pivot_lower = minimum_lower
                worst_pivot_block = (residual_p, residual_q)
            block_records.append(
                {
                    "residual_bidegree": [residual_p, residual_q],
                    "size": len(indices),
                    "pivot_lower_bounds": [
                        pivot.lower().str(30) for pivot in pivots
                    ],
                    "minimum_pivot_lower_bound": minimum_lower.str(30),
                }
            )
    emit_status(
        status_path,
        state="running",
        phase="residual-blocks",
        completed=2,
        total=4,
        worst_pivot_block=list(worst_pivot_block or ()),
        worst_pivot_lower=(
            worst_pivot_lower.str(25)
            if worst_pivot_lower is not None
            else None
        ),
    )

    size = len(beta)
    r_value = inverse_shifted[1]
    s_vector = [arb(0) for _ in range(size)]
    gram = [[arb(0) for _ in range(size)] for _ in range(size)]
    for ell in range(1, size + 1):
        polynomial = radial_product_polynomial(1, 0, ell + 1, ell)
        s_vector[ell - 1] = integrate_polynomial(
            polynomial,
            inverse_shifted,
        )
        for other in range(1, size + 1):
            polynomial = radial_product_polynomial(
                ell + 1,
                ell,
                other + 1,
                other,
            )
            gram[ell - 1][other - 1] = integrate_polynomial(
                polynomial,
                inverse_shifted,
            )
    main_entries = [
        [
            gram[row][column]
            + (
                1 / beta[row]
                if row == column
                else arb(0)
            )
            for column in range(size)
        ]
        for row in range(size)
    ]
    main_pivots = ldl_pivots(main_entries)
    main_matrix = as_arb_matrix(main_entries)
    s_matrix = arb_mat([[value] for value in s_vector])
    solved = main_matrix.solve(s_matrix)
    inner = arb(0)
    for index, value in enumerate(s_vector):
        inner += value * solved[index, 0]
    xi = r_value - inner
    woodbury_margin = 1 - xi
    determinant = main_matrix.det()
    cancellation_free = determinant * woodbury_margin
    if not woodbury_margin.lower() > 0:
        raise ArithmeticError(
            f"Woodbury margin is not certified positive: {woodbury_margin}"
        )
    if not cancellation_free.lower() > 0:
        raise ArithmeticError(
            "cancellation-free Woodbury quantity is not positive: "
            f"{cancellation_free}"
        )
    emit_status(
        status_path,
        state="running",
        phase="woodbury",
        completed=3,
        total=4,
        woodbury_margin_lower=woodbury_margin.lower().str(25),
    )

    scalar_bound = rho + mu_weight
    ratio = (1 - rho) / scalar_bound
    threshold = exact_decimal(threshold_text)
    ratio_margin = ratio - threshold
    if not ratio_margin.lower() > 0:
        raise ArithmeticError(
            f"ratio margin is not certified positive: {ratio_margin}"
        )

    return {
        "run_id": run_id,
        "status": "passed",
        "role": "directed Arb verification of the ten-chaos unrestricted complex lower certificate",
        "proof_status": "directed ball-arithmetic certificate",
        "library": {
            "python_flint_version": getattr(flint, "__version__", "unknown"),
            "precision_digits": precision_digits,
        },
        "parameters": {
            "rho": rho_text,
            "beta": beta_texts,
            "weight": weight_texts,
            "certified_threshold": threshold_text,
            "interpretation": "exact terminating decimals",
        },
        "weight_poles": [ball_record(value) for value in weight_poles],
        "shifted_poles": [ball_record(value) for value in shifted_poles],
        "mu_weight": ball_record(mu_weight),
        "scalar_norm_bound": ball_record(scalar_bound),
        "lower_ratio": ball_record(ratio),
        "ratio_margin_over_certified_threshold": ball_record(ratio_margin),
        "worst_residual_pivot": {
            "block": list(worst_pivot_block or ()),
            "lower_bound": (
                worst_pivot_lower.str(40)
                if worst_pivot_lower is not None
                else None
            ),
        },
        "residual_blocks": block_records,
        "main_minimum_pivot_lower_bound": min(
            pivot.lower() for pivot in main_pivots
        ).str(40),
        "xi": ball_record(xi),
        "woodbury_margin": ball_record(woodbury_margin),
        "cancellation_free_quantity": ball_record(cancellation_free),
    }


def main() -> None:
    raise SystemExit(
        "This is an internal library. Run "
        "lower_bound.py with an exact candidate JSON."
    )


if __name__ == "__main__":
    main()


==> anc/verification/computations/lower_bound.py <==
#!/usr/bin/env python3
"""Directed Arb certification for a parameterized two-pole candidate."""

from __future__ import annotations

import argparse
from datetime import datetime, timezone
import json
from pathlib import Path
import time
import traceback

import hermite as certificate


def emit_status(path: Path, run_id: str, **record: object) -> None:
    payload = dict(record)
    payload["run_id"] = run_id
    payload["timestamp"] = datetime.now(timezone.utc).isoformat()
    with path.open("a", encoding="utf-8") as handle:
        handle.write(json.dumps(payload, sort_keys=True) + "\n")


def load_decimal_candidate(path: Path) -> dict[str, object]:
    payload = json.loads(path.read_text(encoding="utf-8"), parse_float=str)
    for key in ("candidate", "final"):
        if key in payload:
            payload = payload[key]
            break
    required = ("rho", "beta", "alpha", "eta", "zeta", "delta")
    missing = [key for key in required if key not in payload]
    if missing:
        raise ValueError(f"candidate is missing fields: {missing}")
    if len(payload["beta"]) != 10 or len(payload["zeta"]) != 2 or len(payload["delta"]) != 2:
        raise ValueError("candidate must contain ten beta values and two poles")
    return {key: payload[key] for key in required}


def install_candidate(
    candidate_parameters: dict[str, object],
    run_id: str,
    threshold: str,
) -> None:
    certificate.RUN_ID = run_id
    certificate.CERTIFIED_THRESHOLD_TEXT = threshold
    certificate.RHO_TEXT = str(candidate_parameters["rho"])
    certificate.BETA_TEXTS = [
        str(value) for value in candidate_parameters["beta"]
    ]
    certificate.WEIGHT_TEXTS = {
        "alpha": str(candidate_parameters["alpha"]),
        "eta": str(candidate_parameters["eta"]),
        "zeta1": str(candidate_parameters["zeta"][0]),
        "zeta2": str(candidate_parameters["zeta"][1]),
        "delta1": str(candidate_parameters["delta"][0]),
        "delta2": str(candidate_parameters["delta"][1]),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--run-id", required=True)
    parser.add_argument("--parameters-json", type=Path, required=True)
    parser.add_argument("--threshold", required=True)
    parser.add_argument("--precision-digits", type=int, default=180)
    parser.add_argument("--status", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    arguments = parser.parse_args()

    arguments.status.parent.mkdir(parents=True, exist_ok=True)
    arguments.output.parent.mkdir(parents=True, exist_ok=True)
    emit_status(
        arguments.status,
        arguments.run_id,
        state="running",
        phase="startup",
        completed=0,
        total=4,
        elapsed_seconds=0.0,
        estimated_remaining_seconds="unknown",
    )
    started = time.monotonic()

    try:
        candidate_parameters = load_decimal_candidate(arguments.parameters_json)
        install_candidate(
            candidate_parameters,
            arguments.run_id,
            arguments.threshold,
        )
        result = certificate.certify(
            arguments.precision_digits,
            arguments.status,
        )
        result["role"] = (
            "directed Arb verification of the optimized ten-chaos two-pole "
            "unrestricted complex lower certificate"
        )
        result["elapsed_seconds"] = time.monotonic() - started
        arguments.output.write_text(
            json.dumps(result, indent=2, sort_keys=True) + "\n",
            encoding="utf-8",
        )
        emit_status(
            arguments.status,
            arguments.run_id,
            state="complete",
            phase="done",
            completed=4,
            total=4,
            elapsed_seconds=result["elapsed_seconds"],
            estimated_remaining_seconds=0.0,
            output=str(arguments.output),
        )
        print(f"PASS: LB-CERT; results: {arguments.output}")
    except Exception as error:
        emit_status(
            arguments.status,
            arguments.run_id,
            state="failed",
            phase="error",
            completed=0,
            total=4,
            elapsed_seconds=time.monotonic() - started,
            estimated_remaining_seconds=0.0,
            error=repr(error),
            traceback=traceback.format_exc(),
        )
        raise


if __name__ == "__main__":
    main()


==> anc/verification/data/dual_pair.json <==
{
  "atoms": [
    {
      "q": "0.0009990009990009992",
      "weight": "0.0007724720439842384"
    },
    {
      "q": "0.0010652954261078065",
      "weight": "0.0007899072586717599"
    },
    {
      "q": "0.001135984196645963",
      "weight": "0.0008045991295140427"
    },
    {
      "q": "0.0012113579049634947",
      "weight": "0.0008156056395827102"
    },
    {
      "q": "0.0012917262681594536",
      "weight": "0.0008306872896584943"
    },
    {
      "q": "0.001377419371576815",
      "weight": "0.0008534835894235806"
    },
    {
      "q": "0.0014687889936450963",
      "weight": "0.000870025520861162"
    },
    {
      "q": "0.0015662100148833328",
      "weight": "0.0008916740398733098"
    },
    {
      "q": "0.0016700819161314727",
      "weight": "0.0009080771117669978"
    },
    {
      "q": "0.0017808303713442875",
      "weight": "0.0009274328583170669"
    },
    {
      "q": "0.0018989089405563372",
      "weight": "0.0009523328190605275"
    },
    {
      "q": "0.0020248008689083856",
      "weight": "0.0009736425547803843"
    },
    {
      "q": "0.002159020997914273",
      "weight": "0.0010008634970404828"
    },
    {
      "q": "0.0023021177954413814",
      "weight": "0.0010286579154676128"
    },
    {
      "q": "0.0024546755111759513",
      "weight": "0.0010585524123307764"
    },
    {
      "q": "0.0026173164646452604",
      "weight": "0.00109128117149807"
    },
    {
      "q": "0.002790703473169367",
      "weight": "0.0011128400116147367"
    },
    {
      "q": "0.0029755424274140003",
      "weight": "0.0011527406644469428"
    },
    {
      "q": "0.00317258502250942",
      "weight": "0.0011826644563930737"
    },
    {
      "q": "0.003382631652984879",
      "weight": "0.0012234902812359877"
    },
    {
      "q": "0.00360653448004007",
      "weight": "0.0012678161700760567"
    },
    {
      "q": "0.003845200679928775",
      "weight": "0.0013002447930409958"
    },
    {
      "q": "0.004099595882460615",
      "weight": "0.001346610359234236"
    },
    {
      "q": "0.004370747808827002",
      "weight": "0.0013959134814001048"
    },
    {
      "q": "0.004659750118120416",
      "weight": "0.0014702546120161444"
    },
    {
      "q": "0.0049677664720322945",
      "weight": "0.0015275516824951115"
    },
    {
      "q": "0.005296034827274951",
      "weight": "0.0015883071601456677"
    },
    {
      "q": "0.005645871965264953",
      "weight": "0.0016541293529296727"
    },
    {
      "q": "0.006018678268516535",
      "weight": "0.0017356758899161405"
    },
    {
      "q": "0.006415942753008913",
      "weight": "0.0018170156079984866"
    },
    {
      "q": "0.00683924836549416",
      "weight": "0.001901374615485434"
    },
    {
      "q": "0.007290277554283466",
      "weight": "0.0020100143032698503"
    },
    {
      "q": "0.007770818121467713",
      "weight": "0.0021339217568372357"
    },
    {
      "q": "0.008282769363769602",
      "weight": "0.002240809607687381"
    },
    {
      "q": "0.00882814850826214",
      "weight": "0.0023608204853481475"
    },
    {
      "q": "0.009409097447992086",
      "weight": "0.002527695305540237"
    },
    {
      "q": "0.010027889781083809",
      "weight": "0.002708882394093799"
    },
    {
      "q": "0.010686938155132449",
      "weight": "0.002889899916596799"
    },
    {
      "q": "0.011388801916584368",
      "weight": "0.0030884925832944886"
    },
    {
      "q": "0.012136195062302908",
      "weight": "0.003344964855597837"
    },
    {
      "q": "0.012931994487580842",
      "weight": "0.0036115140506631773"
    },
    {
      "q": "0.013779248521433326",
      "weight": "0.003973738361226072"
    },
    {
      "q": "0.014681185736030599",
      "weight": "0.004340767232689526"
    },
    {
      "q": "0.015641224012546227",
      "weight": "0.004711569106822524"
    },
    {
      "q": "0.016662979840438887",
      "weight": "0.005183042284697146"
    },
    {
      "q": "0.017750277821184778",
      "weight": "0.005705261499779713"
    },
    {
      "q": "0.0189071603406604",
      "weight": "0.006241415828151537"
    },
    {
      "q": "0.020137897366667896",
      "weight": "0.0068252278609621875"
    },
    {
      "q": "0.021446996319419667",
      "weight": "0.00770182742435509"
    },
    {
      "q": "0.022839211953079478",
      "weight": "0.008638919428222366"
    },
    {
      "q": "0.024319556175618845",
      "weight": "0.009532813061031023"
    },
    {
      "q": "0.025893307722217748",
      "weight": "0.010284949837430068"
    },
    {
      "q": "0.027566021584153583",
      "weight": "0.011702963371741457"
    },
    {
      "q": "0.029343538080526258",
      "weight": "0.0124198074013277"
    },
    {
      "q": "0.031231991444218767",
      "weight": "0.01289328242786097"
    },
    {
      "q": "0.03323781777616932",
      "weight": "0.013160692291223628"
    },
    {
      "q": "0.03536776220333542",
      "weight": "0.013250619256977021"
    },
    {
      "q": "0.0376288850556937",
      "weight": "0.013657859119065795"
    },
    {
      "q": "0.0400285668563156",
      "weight": "0.012534189076539033"
    },
    {
      "q": "0.04257451189610573",
      "weight": "0.011144769713956216"
    },
    {
      "q": "0.04527475014136465",
      "weight": "0.011034072063333865"
    },
    {
      "q": "0.04813763719818472",
      "weight": "0.008750562453271394"
    },
    {
      "q": "0.0511718520331302",
      "weight": "0.007537515413084509"
    },
    {
      "q": "0.054386392125108866",
      "weight": "0.006863616533938749"
    },
    {
      "q": "0.057790565699328944",
      "weight": "0.006125849421564353"
    },
    {
      "q": "0.06139398067139278",
      "weight": "0.005438244398001974"
    },
    {
      "q": "0.06520652990867142",
      "weight": "0.004670073203893912"
    },
    {
      "q": "0.06923837239803954",
      "weight": "0.00415825182630327"
    },
    {
      "q": "0.07349990989488034",
      "weight": "0.004009349863231553"
    },
    {
      "q": "0.07800175861920225",
      "weight": "0.0036056953917015435"
    },
    {
      "q": "0.08275471556210244",
      "weight": "0.0034012755712946696"
    },
    {
      "q": "0.08776971897116959",
      "weight": "0.0033032064692621013"
    },
    {
      "q": "0.09305780259837824",
      "weight": "0.003128903764448364"
    },
    {
      "q": "0.09863004332032992",
      "weight": "0.0031223170083755614"
    },
    {
      "q": "0.1044975017801548",
      "weight": "0.0032509261543778854"
    },
    {
      "q": "0.11067115575483137",
      "weight": "0.003362262180523281"
    },
    {
      "q": "0.1171618260228943",
      "weight": "0.0035548309483458716"
    },
    {
      "q": "0.12398009459713195",
      "weight": "0.0038465881821725116"
    },
    {
      "q": "0.1311362152963353",
      "weight": "0.004291632271841404"
    },
    {
      "q": "0.1386400167605275",
      "weight": "0.004868983030120944"
    },
    {
      "q": "0.14650079816593414",
      "weight": "0.005725397255329681"
    },
    {
      "q": "0.1547272180692109",
      "weight": "0.006843521480889376"
    },
    {
      "q": "0.16332717700425897",
      "weight": "0.008646739383152753"
    },
    {
      "q": "0.17230769466754906",
      "weight": "0.011020347339462304"
    },
    {
      "q": "0.18167478275634638",
      "weight": "0.014235211779659807"
    },
    {
      "q": "0.19143331476446818",
      "weight": "0.017823368597249825"
    },
    {
      "q": "0.20158689428681317",
      "weight": "0.021262311771739834"
    },
    {
      "q": "0.2121377236300803",
      "weight": "0.023056915631529652"
    },
    {
      "q": "0.22308647476478075",
      "weight": "0.024995507151111422"
    },
    {
      "q": "0.23443216487349308",
      "weight": "0.024814352034696605"
    },
    {
      "q": "0.24617203894201678",
      "weight": "0.022313499797402315"
    },
    {
      "q": "0.25830146199258525",
      "weight": "0.01671940485574141"
    },
    {
      "q": "0.2708138236602769",
      "weight": "0.012646020233067625"
    },
    {
      "q": "0.2837004578541328",
      "weight": "0.009426213243048655"
    },
    {
      "q": "0.2969505802129527",
      "weight": "0.007644648837873505"
    },
    {
      "q": "0.3105512459536216",
      "weight": "0.0067566574726636575"
    },
    {
      "q": "0.32448733051055045",
      "weight": "0.006376272326485596"
    },
    {
      "q": "0.33874153507489474",
      "weight": "0.005582128882093044"
    },
    {
      "q": "0.353294418761574",
      "weight": "0.004841298718794478"
    },
    {
      "q": "0.36812445866484517",
      "weight": "0.004495581954480403"
    },
    {
      "q": "0.38320813851769653",
      "weight": "0.004899384583830543"
    },
    {
      "q": "0.39852006605948576",
      "weight": "0.005954115698911141"
    },
    {
      "q": "0.41403311855722985",
      "weight": "0.009596184471891265"
    },
    {
      "q": "0.42971861523959787",
      "weight": "0.024889406325129988"
    },
    {
      "q": "0.445546514712873",
      "weight": "0.04694297221021753"
    },
    {
      "q": "0.46148563476062043",
      "weight": "0.018806671647873693"
    },
    {
      "q": "0.4775038913099401",
      "weight": "0.012279539139539237"
    },
    {
      "q": "0.4935685528024789",
      "weight": "0.012646856131148652"
    },
    {
      "q": "0.5096465057611654",
      "weight": "0.009026904398956962"
    },
    {
      "q": "0.5257045270134949",
      "weight": "0.007964094263919011"
    },
    {
      "q": "0.541709557833915",
      "weight": "0.012076758240298522"
    },
    {
      "q": "0.5576289752104421",
      "weight": "0.006718360437656164"
    },
    {
      "q": "0.5734308555266407",
      "weight": "0.0028748733502391407"
    },
    {
      "q": "0.5890842261756729",
      "weight": "0.002898886327146655"
    },
    {
      "q": "0.6045593009780131",
      "weight": "0.004023047786589779"
    },
    {
      "q": "0.619827695742852",
      "weight": "0.03224768446269686"
    },
    {
      "q": "0.6348626208746995",
      "weight": "0.016669080524267913"
    },
    {
      "q": "0.6496390485573758",
      "weight": "0.013900279556336373"
    },
    {
      "q": "0.6641338527216767",
      "weight": "0.007886081191515524"
    },
    {
      "q": "0.6783259206941046",
      "weight": "0.00492495062296197"
    },
    {
      "q": "0.6921962361067833",
      "weight": "0.020506814829260516"
    },
    {
      "q": "0.7057279332996088",
      "weight": "0.004159920524225707"
    },
    {
      "q": "0.7189063240447017",
      "weight": "0.0021926176598602524"
    },
    {
      "q": "0.7317188979539627",
      "weight": "0.0035909759241473127"
    },
    {
      "q": "0.7441552983810025",
      "weight": "0.016696900539554596"
    },
    {
      "q": "0.7562072759914052",
      "weight": "0.004484850184703833"
    },
    {
      "q": "0.767868622446953",
      "weight": "0.003673074061537876"
    },
    {
      "q": "0.779135086830883",
      "weight": "0.012473874264357187"
    },
    {
      "q": "0.7900042775366574",
      "weight": "0.014861950022820994"
    },
    {
      "q": "0.8004755523591173",
      "weight": "0.0032055643912958687"
    },
    {
      "q": "0.8105498994733488",
      "weight": "0.0027791073330526083"
    },
    {
      "q": "0.8202298118735981",
      "weight": "0.009873842601160726"
    },
    {
      "q": "0.8295191576833272",
      "weight": "0.003503481039414782"
    },
    {
      "q": "0.8384230485492976",
      "weight": "0.0014771584903503377"
    },
    {
      "q": "0.8469477081083628",
      "weight": "0.0028303297167358034"
    },
    {
      "q": "0.8551003422755518",
      "weight": "0.00605737597899226"
    },
    {
      "q": "0.8628890128551616",
      "weight": "0.009465246424054788"
    },
    {
      "q": "0.8703225157307379",
      "weight": "0.004130723343796542"
    },
    {
      "q": "0.8774102646515534",
      "weight": "0.002702877068348631"
    },
    {
      "q": "0.8841621814076038",
      "weight": "0.0013224656280660784"
    },
    {
      "q": "0.8905885929761166",
      "weight": "0.0008878881697376399"
    },
    {
      "q": "0.896700136032754",
      "weight": "0.006326783467787313"
    },
    {
      "q": "0.9025076690516755",
      "weight": "0.0004489870221144084"
    },
    {
      "q": "0.9080221920711112",
      "weight": "0.001640044228310607"
    },
    {
      "q": "0.9132547740749695",
      "weight": "0.002317393576524292"
    },
    {
      "q": "0.918216487835609",
      "weight": "0.0021087774144975513"
    },
    {
      "q": "0.9229183519770818",
      "weight": "0.0019135836988957713"
    },
    {
      "q": "0.927371279950425",
      "weight": "0.0016353696952693456"
    },
    {
      "q": "0.9315860355612889",
      "weight": "0.0006130553389798528"
    },
    {
      "q": "0.935573194653499",
      "weight": "0.0003270746135075507"
    },
    {
      "q": "0.9393431125282604",
      "weight": "0.0002689855282033991"
    },
    {
      "q": "0.9429058966658157",
      "weight": "0.0015576529104778779"
    },
    {
      "q": "0.9462713843127221",
      "weight": "0.00007768424634866042"
    },
    {
      "q": "0.9494491245019335",
      "weight": "0.0004460802711149644"
    },
    {
      "q": "0.9524483640830631",
      "weight": "0.0005678637069811067"
    },
    {
      "q": "0.9552780373552441",
      "weight": "0.0003885767394819614"
    },
    {
      "q": "0.9579467589137174",
      "weight": "0.0002013314403592636"
    },
    {
      "q": "0.9604628193426371",
      "weight": "0.00009410215819580649"
    },
    {
      "q": "0.9628341834097197",
      "weight": "0.000058440771047406407"
    },
    {
      "q": "0.9650684904425291",
      "weight": "0.00005858697084743984"
    },
    {
      "q": "0.9671730565907724",
      "weight": "0.000054167929342869335"
    },
    {
      "q": "0.9691548787034909",
      "weight": "0.00003329279386184839"
    },
    {
      "q": "0.9710206395740603",
      "weight": "0.00004088766363201151"
    },
    {
      "q": "0.9727767143291606",
      "weight": "0.00006374462013243372"
    },
    {
      "q": "0.9744291777601142",
      "weight": "0.000028481235985477298"
    },
    {
      "q": "0.9759838124160477",
      "weight": "0.000005814270363852829"
    },
    {
      "q": "0.9774461172981052",
      "weight": "0.000001659835945914308"
    },
    {
      "q": "0.9788213170123635",
      "weight": "0.0000008269339342256959"
    },
    {
      "q": "0.9801143712561502",
      "weight": "0.000000493047974026385"
    },
    {
      "q": "0.9813299845281352",
      "weight": "0.0000003040869988253762"
    },
    {
      "q": "0.9824726159669043",
      "weight": "0.0000001911268300424562"
    },
    {
      "q": "0.9835464892357436",
      "weight": "0.00000012303386924282096"
    },
    {
      "q": "0.9845556023831589",
      "weight": "0.00000008142942205636656"
    },
    {
      "q": "0.9855037376192535",
      "weight": "0.00000005547275063089304"
    },
    {
      "q": "0.9863944709576038",
      "weight": "0.000000038871115128074497"
    },
    {
      "q": "0.9872311816807327",
      "weight": "0.000000027972430526821524"
    },
    {
      "q": "0.9880170615948213",
      "weight": "0.000000020631209862401386"
    },
    {
      "q": "0.9887551240459339",
      "weight": "0.000000015563539359048136"
    },
    {
      "q": "0.9894482126758847",
      "weight": "0.000000011984228436720624"
    },
    {
      "q": "0.9900990099009901",
      "weight": "0.000000009402079692192973"
    }
  ]
}


==> anc/verification/data/lower_bound.json <==
{
  "rho": "0.012039377730497942",
  "beta": [
    "0.4283744445791419",
    "0.1506077793447579",
    "0.08328691492582467",
    "0.05294104124824108",
    "0.03632381026351961",
    "0.026165030774068086",
    "0.01945831930582338",
    "0.01490133597851163",
    "0.011682554694871422",
    "0.014696581084273385"
  ],
  "alpha": "0.16212090047056932029265504",
  "eta": "0.2995274614735440217489782",
  "zeta": [
    "0.1705006229073915451327806",
    "1.3819822296622917537966546"
  ],
  "delta": [
    "0.6122395153199937",
    "6.340370329139007"
  ]
}


==> anc/verification/requirements.txt <==
python-flint==0.8.0


==> anc/verification/test_checks.py <==
#!/usr/bin/env python3
"""Test rejection of deliberately damaged copies of freshly computed results."""

from __future__ import annotations

import argparse
import copy
import json
from pathlib import Path
import tempfile

import check_results as checks


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--results", type=Path, required=True)
    parser.add_argument("--only", choices=("all", "lb", "dual"), default="all")
    args = parser.parse_args()
    checks.verify(checks.ROOT, args.results, args.only)
    count = 0

    def reject(operation, name: str) -> None:
        nonlocal count
        try:
            operation()
        except (OSError, ValueError, TypeError, KeyError, ArithmeticError):
            count += 1
        else:
            raise AssertionError(f"invalid input was accepted: {name}")

    for text in ("nan", "inf", "[-inf,+inf]", "[1 +/- -0.1]", "[1", "1]", ""):
        reject(lambda text=text: checks.ball_bounds(text), "malformed interval " + text)

    with tempfile.TemporaryDirectory(prefix="cgc-checks-") as folder:
        root = Path(folder)
        data = root / "verification/data"
        results = root / "results"
        data.mkdir(parents=True)
        results.mkdir()
        inputs = {
            "lower_bound.json": checks.load_json(checks.ROOT / "verification/data/lower_bound.json"),
            "dual_pair.json": checks.load_json(checks.ROOT / "verification/data/dual_pair.json"),
        }
        baseline = {}
        for name in ("lb", "dual"):
            if args.only in ("all", name):
                baseline[name + ".json"] = checks.load_json(args.results / (name + ".json"))

        def write(path: Path, value) -> None:
            path.write_text(json.dumps(value), encoding="utf-8")

        def restore() -> None:
            for name, value in inputs.items():
                write(data / name, value)
            for name, value in baseline.items():
                write(results / name, value)

        def mutate_result(name: str, label: str, mutation) -> None:
            restore()
            value = copy.deepcopy(baseline[name + ".json"])
            mutation(value)
            write(results / (name + ".json"), value)
            reject(lambda: checks.verify(root, results, name), label)

        def mutate_input(name: str, label: str, mutation) -> None:
            restore()
            file = "lower_bound.json" if name == "lb" else "dual_pair.json"
            value = copy.deepcopy(inputs[file])
            mutation(value)
            write(data / file, value)
            reject(lambda: checks.verify(root, results, name), label)

        for name in baseline:
            restore()
            (results / name).unlink()
            reject(lambda: checks.verify(root, results, args.only), "missing " + name)
        malformed = root / "malformed.json"
        for text in ('{"a": 1, "a": 2}', '{"a": NaN}', '[]', '{'):
            malformed.write_text(text, encoding="utf-8")
            reject(lambda: checks.load_json(malformed), "malformed JSON")

        if args.only in ("all", "lb"):
            for label, mutation in [
                ("failed LB status", lambda r: r.update(status="failed")),
                ("wrong LB proof type", lambda r: r.update(proof_status="floating point only")),
                ("altered LB parameters", lambda r: r["parameters"].update(rho="0.5")),
                ("missing residual block", lambda r: r["residual_blocks"].pop()),
                ("duplicate residual block", lambda r: r["residual_blocks"].__setitem__(1, copy.deepcopy(r["residual_blocks"][0]))),
                ("missing pivot", lambda r: r["residual_blocks"][0]["pivot_lower_bounds"].pop()),
                ("negative pivot", lambda r: r["residual_blocks"][0]["pivot_lower_bounds"].__setitem__(0, "[-1 +/- 0.1]")),
                ("nonpositive Schur margin", lambda r: r["woodbury_margin"].update(lower="0")),
                ("weak lower bound", lambda r: r["lower_ratio"].update(lower="1.35")),
                ("excessive weight integral", lambda r: r["mu_weight"].update(upper="0.8")),
                ("invalid root enclosure", lambda r: r["weight_poles"][0].update(ball="nan")),
                ("wrong numerical precision", lambda r: r["library"].update(precision_digits=53)),
            ]:
                mutate_result("lb", label, mutation)
            mutate_input("lb", "rho outside range", lambda r: r.update(rho="1"))
            mutate_input("lb", "negative coefficient", lambda r: r["beta"].__setitem__(0, "-1"))
            mutate_input("lb", "zero weight constant", lambda r: r.update(alpha="0"))

        if args.only in ("all", "dual"):
            for label, mutation in [
                ("failed DUAL status", lambda r: r.update(status="failed")),
                ("point grid instead of continuum", lambda r: r["configuration"].update(mode="points")),
                ("missing atoms", lambda r: r["atoms"].pop()),
                ("mismatched atoms", lambda r: r["atoms"][0].update(q="0.5")),
                ("missing interval", lambda r: r["continuum"]["intervals"].pop()),
                ("gap in cover", lambda r: r["continuum"]["intervals"][1].update(left="0.02")),
                ("overlap in cover", lambda r: r["continuum"]["intervals"][1].update(left="0")),
                ("empty interval", lambda r: r["continuum"]["intervals"][0].update(right="0")),
                ("wrong interval width", lambda r: r["continuum"]["intervals"][0].update(width="1")),
                ("only coarse bound", lambda r: r["continuum"]["intervals"][0].update(interval_upper="1.35584699")),
                ("inconsistent polynomial bound", lambda r: r["continuum"]["intervals"][0].update(polynomial_upper="0")),
                ("missing analytic tail", lambda r: r["continuum"].pop("global_tail")),
                ("uncertified tail", lambda r: r["continuum"]["global_tail"].update(certified=False)),
                ("oversized tail", lambda r: r["continuum"]["global_tail"].update(squared_upper="1.4")),
                ("wrong derivative order", lambda r: r["configuration"].update(computed_moment_order=2)),
                ("negative error bound", lambda r: r["continuum"]["intervals"][0].update(largest_simpson_error="-1")),
            ]:
                mutate_result("dual", label, mutation)
            mutate_input("dual", "atom outside (0,1)", lambda r: r["atoms"][0].update(q="1"))
            mutate_input("dual", "weights not normalized", lambda r: r["atoms"][0].update(weight="1"))
            mutate_input("dual", "negative atom weight", lambda r: r["atoms"][0].update(weight="-1"))
    print(f"PASS: {count} malformed or inconsistent inputs rejected")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verification/test_formulas.py <==
#!/usr/bin/env python3
"""Supplementary checks of the Hermite and Taylor--Bernstein formulas."""

from __future__ import annotations

import argparse
from fractions import Fraction
import importlib
import json
import math
from pathlib import Path
import sys
from typing import Any


class AuditError(RuntimeError):
    pass


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AuditError(message)


def arb_intervals_overlap(first: Any, second: Any) -> bool:
    difference = first - second
    return not (difference.lower() > 0 or difference.upper() < 0)


def direct_radial_product(
    arb_type: Any,
    first_p: int,
    first_q: int,
    second_p: int,
    second_q: int,
) -> list[Any]:
    require(
        first_p - first_q == second_p - second_q,
        "direct radial products require equal angular charge",
    )

    def radial_factor(p_value: int, q_value: int) -> dict[int, Any]:
        normalization = arb_type(math.factorial(p_value) * math.factorial(q_value)).sqrt()
        factor: dict[int, Any] = {}
        for index in range(min(p_value, q_value) + 1):
            coefficient = (
                (-1) ** index
                * math.factorial(index)
                * math.comb(p_value, index)
                * math.comb(q_value, index)
            )
            power = p_value + q_value - 2 * index
            factor[power] = arb_type(coefficient) / normalization
        return factor

    first = radial_factor(first_p, first_q)
    second = radial_factor(second_p, second_q)
    maximum_degree = (
        first_p + first_q + second_p + second_q
    ) // 2
    result = [arb_type(0) for _ in range(maximum_degree + 1)]
    for first_power, first_coefficient in first.items():
        for second_power, second_coefficient in second.items():
            total_power = first_power + second_power
            require(total_power % 2 == 0, "direct radial product has an odd power")
            result[total_power // 2] += first_coefficient * second_coefficient
    return result


def audit_lower_bound_code(root: Path, core: Any, wrapper: Any, arb_type: Any) -> dict[str, int]:
    products: set[tuple[int, int, int, int]] = set()
    for residual_p in range(12):
        for residual_q in range(11):
            indices = [
                ell
                for ell in range(1, 11)
                if residual_p <= ell + 1 and residual_q <= ell
            ]
            for ell in indices:
                for other in indices:
                    products.add(
                        (
                            ell + 1 - residual_p,
                            ell - residual_q,
                            other + 1 - residual_p,
                            other - residual_q,
                        )
                    )
    for ell in range(1, 11):
        products.add((1, 0, ell + 1, ell))
        for other in range(1, 11):
            products.add((ell + 1, ell, other + 1, other))

    maximum_degree = 0
    coefficient_count = 0
    for indices in sorted(products):
        observed = core.radial_product_polynomial(*indices)
        expected = direct_radial_product(arb_type, *indices)
        require(len(observed) == len(expected), f"radial product length mismatch for {indices}")
        maximum_degree = max(maximum_degree, len(observed) - 1)
        coefficient_count += len(observed)
        for observed_value, expected_value in zip(observed, expected):
            require(
                arb_intervals_overlap(observed_value, expected_value),
                f"radial product coefficient mismatch for {indices}",
            )
    require(maximum_degree <= 21, "radial product degree exceeds the moment budget")

    candidate = wrapper.load_decimal_candidate(
        root / "verification/data/lower_bound.json"
    )
    rho = core.exact_decimal(str(candidate["rho"]))
    parameters = {
        "alpha": core.exact_decimal(str(candidate["alpha"])),
        "eta": core.exact_decimal(str(candidate["eta"])),
        "zeta1": core.exact_decimal(str(candidate["zeta"][0])),
        "zeta2": core.exact_decimal(str(candidate["zeta"][1])),
        "delta1": core.exact_decimal(str(candidate["delta"][0])),
        "delta2": core.exact_decimal(str(candidate["delta"][1])),
    }
    denominator, numerator, shifted = core.weight_polynomials(rho, parameters)
    for point_text in ("0", "1/3", "1", "7"):
        point = arb_type(point_text)
        direct_weight = (
            parameters["alpha"]
            + parameters["eta"] * point
            + parameters["zeta1"] * point / (point + parameters["delta1"])
            + parameters["zeta2"] * point / (point + parameters["delta2"])
        )
        denominator_value = core.evaluate_polynomial(denominator, point)
        numerator_value = core.evaluate_polynomial(numerator, point)
        shifted_value = core.evaluate_polynomial(shifted, point)
        require(
            arb_intervals_overlap(numerator_value, denominator_value * direct_weight),
            f"weight polynomial identity failed at {point_text}",
        )
        require(
            arb_intervals_overlap(
                shifted_value,
                numerator_value + 2 * rho * denominator_value,
            ),
            f"shifted-weight polynomial identity failed at {point_text}",
        )

    weight_roots = core.certified_positive_roots(numerator, 180)
    shifted_roots = core.certified_positive_roots(shifted, 180)
    require(len(weight_roots) == 3, "inverse weight must have three certified poles")
    require(len(shifted_roots) == 3, "inverse shifted weight must have three certified poles")
    return {
        "radial_product_case_count": len(products),
        "radial_coefficient_count": coefficient_count,
        "maximum_radial_degree": maximum_degree,
        "weight_pole_count": len(weight_roots),
        "shifted_weight_pole_count": len(shifted_roots),
    }


def audit_dual_certificate_code(root: Path, dual: Any, arb_type: Any) -> dict[str, int]:
    panels = dual.panel_fractions()
    require(len(panels) == 600, "DUAL Simpson panel count is not 600")
    expected_left = Fraction(0)
    widths: dict[Fraction, int] = {}
    for left, right in panels:
        require(left == expected_left and right > left, "DUAL Simpson panels have a gap or overlap")
        width = right - left
        widths[width] = widths.get(width, 0) + 1
        expected_left = right
    require(expected_left == Fraction(8), "DUAL Simpson panels do not cover [0,8]")
    require(
        widths
        == {
            Fraction(1, 200): 200,
            Fraction(1, 100): 200,
            Fraction(1, 40): 200,
        },
        "DUAL Simpson panel widths are incorrect",
    )

    bernstein_bound = dual.bernstein_upper(
        [arb_type(1), arb_type(2), arb_type(-3), arb_type(1)],
        arb_type(1),
    )
    require(
        bernstein_bound.lower() >= arb_type("5/3").upper(),
        "power-to-Bernstein conversion failed its exact polynomial test",
    )

    synthetic_moments = [arb_type(2**order) for order in range(9)]
    synthetic_x_magnitudes = [arb_type(1) for _ in range(9)]
    taylor = dual.taylor_interval_upper(
        arb_type(0),
        arb_type("1/100"),
        synthetic_moments,
        synthetic_x_magnitudes,
        8,
    )
    for index in range(101):
        point = arb_type(f"{index}/10000")
        exact_value = (-2 * point).exp() + point * (-4 * point).exp()
        require(
            exact_value.upper() < taylor["interval_upper"].upper(),
            "Taylor--Bernstein synthetic-function bound failed",
        )

    q_values, weights, _ = dual.load_candidate(
        root / "verification/data/dual_pair.json"
    )
    scalar = dual.scalar_integrands(arb_type("1/3"), arb_type(2), q_values, weights, 8)
    series = dual.series_integrands(arb_type("1/3"), arb_type(2), q_values, weights, 8)
    for scalar_value, series_value in zip(scalar, series):
        require(
            arb_intervals_overlap(scalar_value, series_value.coeffs()[0]),
            "DUAL scalar and series integrands disagree at order zero",
        )

    tail = dual.global_tail_upper(arb_type(100000), q_values, weights)
    require(tail["squared_upper"].upper() < arb_type("0.238636"), "DUAL analytic tail smoke test failed")
    return {
        "simpson_panel_count": len(panels),
        "synthetic_taylor_sample_count": 101,
        "atom_count": len(q_values),
        "series_moment_count": len(series),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--root", type=Path, default=Path("."))
    parser.add_argument("--report", type=Path)
    arguments = parser.parse_args()
    root = arguments.root.resolve()
    sys.path.insert(0, str(root / "verification/computations"))

    flint = importlib.import_module("flint")
    core = importlib.import_module("hermite")
    wrapper = importlib.import_module("lower_bound")
    dual = importlib.import_module("dual_bound")
    require(getattr(flint, "__version__", None) == "0.8.0", "code audit requires python-flint 0.8.0")
    flint.ctx.dps = 180
    flint.ctx.threads = 1

    report = {
        "schema_version": 1,
        "status": "passed",
        "python_flint_version": flint.__version__,
        "lower_bound_checks": audit_lower_bound_code(root, core, wrapper, flint.arb),
        "dual_certificate_checks": audit_dual_certificate_code(root, dual, flint.arb),
    }
    if arguments.report is not None:
        output = arguments.report if arguments.report.is_absolute() else root / arguments.report
        output.parent.mkdir(parents=True, exist_ok=True)
        output.write_text(json.dumps(report, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print("PASS: Hermite coefficients, weight identities, and Taylor--Bernstein formulas")


if __name__ == "__main__":
    main()


==> anc/verification/verify.py <==
#!/usr/bin/env python3
"""Recompute the two numerical certificates used in the paper."""

from __future__ import annotations

import argparse
from datetime import datetime, timezone
import json
import os
from pathlib import Path
import subprocess
import sys
import time

import check_results


ROOT = Path(__file__).resolve().parents[1]
HERE = ROOT / "verification"


def write_summary(path: Path, summary: dict) -> None:
    path.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")


def progress(path: Path | None, name: str) -> None:
    if path is None or not path.exists():
        return
    try:
        record = json.loads(path.read_text(encoding="utf-8").splitlines()[-1])
    except (OSError, ValueError, IndexError):
        return
    phase = record.get("phase", "computing")
    if phase == "continuum-simpson-panels":
        print(f"  {name}: interval {record['interval_index']}, "
              f"quadrature panels {record['completed']}/{record['total']}", flush=True)
    elif phase == "continuum-interval-certified":
        print(f"  {name}: {record['completed']} intervals certified", flush=True)
    else:
        print(f"  {name}: {phase}", flush=True)


def run_step(name: str, command: list[str], output: Path, environment: dict,
             summary: dict, status_file: Path | None = None) -> None:
    print(f"START: {name}", flush=True)
    began = time.monotonic()
    log = output / f"{name}.log"
    with log.open("w", encoding="utf-8") as handle:
        process = subprocess.Popen(command, cwd=ROOT, env=environment,
                                   stdout=handle, stderr=subprocess.STDOUT)
        last_progress = began
        try:
            while process.poll() is None:
                now = time.monotonic()
                if now - last_progress >= 15:
                    progress(status_file, name)
                    last_progress = now
                time.sleep(0.5)
        except BaseException:
            process.terminate()
            try:
                process.wait(timeout=10)
            except subprocess.TimeoutExpired:
                process.kill()
                process.wait()
            raise
    elapsed = time.monotonic() - began
    summary["checks"].append({"name": name, "exit_code": process.returncode,
                              "elapsed_seconds": elapsed})
    write_summary(output / "summary.json", summary)
    if process.returncode:
        detail = log.read_text(encoding="utf-8", errors="replace")[-4000:]
        raise RuntimeError(f"{name} failed; see {log}\n{detail}")
    print(f"PASS: {name} ({elapsed:.1f}s)", flush=True)


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--only", choices=("all", "lb", "dual"), default="all",
                        help="recompute both certificates (default), or one certificate")
    args = parser.parse_args()
    if not __debug__ or sys.flags.optimize:
        parser.error("run Python without -O or -OO")
    if sys.version_info < (3, 11):
        parser.error("use Python 3.11 or newer")

    try:
        import flint
    except ImportError as error:
        raise SystemExit(
            "Install the dependency first: "
            "python3 -m pip install -r verification/requirements.txt"
        ) from error
    if flint.__version__ != "0.8.0":
        raise SystemExit("This calculation uses python-flint==0.8.0.")

    # Validate the exact input before starting any interval computation.
    if args.only in ("all", "lb"):
        check_results.load_lb_candidate(ROOT)
    if args.only in ("all", "dual"):
        check_results.verify_exact_dual_input(ROOT)

    stamp = datetime.now(timezone.utc).strftime("%Y%m%dT%H%M%S.%fZ")
    output = ROOT / "replay-results" / stamp
    output.mkdir(parents=True, exist_ok=False)
    print(f"Results: {output.relative_to(ROOT)}", flush=True)
    environment = os.environ.copy()
    environment.pop("PYTHONOPTIMIZE", None)
    environment.update({"PYTHONDONTWRITEBYTECODE": "1", "PYTHONUNBUFFERED": "1"})
    for key in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS"):
        environment[key] = "1"
    # python-flint defaults to one thread; child processes also set this explicitly.
    summary = {"status": "running", "only": args.only, "python": sys.version,
               "python_flint": flint.__version__, "checks": []}
    write_summary(output / "summary.json", summary)

    def relative(path: Path) -> str:
        return path.relative_to(ROOT).as_posix()

    try:
        run_step("formulas",
                 [sys.executable, str(HERE / "test_formulas.py"), "--root", ".",
                  "--report", relative(output / "formulas.json")],
                 output, environment, summary)
        if args.only in ("all", "lb"):
            run_step("LB-CERT", [
                sys.executable, str(HERE / "computations/lower_bound.py"),
                "--run-id", "LB-CERT", "--parameters-json", "verification/data/lower_bound.json",
                "--threshold", "1.35584631827168", "--precision-digits", "180",
                "--status", relative(output / "lb-status.jsonl"),
                "--output", relative(output / "lb.json"),
            ], output, environment, summary, output / "lb-status.jsonl")
        if args.only in ("all", "dual"):
            # Use the original adaptive cover tolerance. The checker below
            # separately requires the sharper bound stated in the paper.
            run_step("DUAL-CERT", [
                sys.executable, str(HERE / "computations/dual_bound.py"),
                "--run-id", "DUAL-CERT", "--candidate-json", "verification/data/dual_pair.json",
                "--mode", "continuum", "--maximum-moment", "8", "--precision-digits", "80",
                "--threshold", "1.355847", "--derivative-order", "8",
                "--cover-end", "100000", "--initial-step", "0.01",
                "--maximum-relative-step", "0.2", "--minimum-step", "1e-10",
                "--maximum-intervals", "10000", "--require-global-tail",
                "--status", relative(output / "dual-status.jsonl"),
                "--output", relative(output / "dual.json"),
            ], output, environment, summary, output / "dual-status.jsonl")
        checks = check_results.verify(ROOT, output, args.only)
        print("PASS: the paper's strict bounds and all result-consistency checks", flush=True)
        run_step("failure-tests", [
            sys.executable, str(HERE / "test_checks.py"),
            "--results", str(output), "--only", args.only,
        ], output, environment, summary)
        summary["status"] = "passed"
        summary["certificates"] = list(checks)
        write_summary(output / "summary.json", summary)
        print("VERIFIED: " + " and ".join(checks) +
              f"; results: {output.relative_to(ROOT)}", flush=True)
        return 0
    except BaseException as error:
        summary["status"] = "failed"
        summary["error"] = str(error)
        write_summary(output / "summary.json", summary)
        if isinstance(error, (KeyboardInterrupt, SystemExit)):
            raise
        raise SystemExit(f"FAILED: {error}") from error


if __name__ == "__main__":
    raise SystemExit(main())

